$\texttt{SMaSH}$ : Simplify Massive Spinor Helicity

We present $\texttt{SMaSH}$, a $\texttt{Mathematica}$ package to do spinor helicity computations in four spacetime dimensions $\href{https://github.com/aakash-kmr/SMaSH}{\text{(github)}}$. It can handle massive spinor helicity computations with explicit little group indices which is a novel feature. It can also handle massless as well as off-shell spinor helicity variables. It is designed to compute perturbative computations; it comes with predefined three point amplitudes and propagators for any masses and spins (arXiv:1709.04891). It can implement the high energy limit over an expression, check the discrete $\tt{C,P,T}$ transformations, compute contact terms and impose gauge invariance for any scattering process. We have shown the usage of such functions for computing gauge invariant Weinberg minimal amplitudes (arXiv:2506:12431, arXiv:2504:06343). The package can also generate both real and complex numerical kinematics for any $n$-point scattering for arbitrary masses and energy scales by implementing the $\tt{RAMBO}$ algorithm. It is also rich with basic spinor helicity manipulations like Schouten simplification, Clifford algebra manipulation, conversion between spinor helicity and Lorentz vectors, derivative w.r.t. spinors and their scalars, helicity scaling etc.

==> anc/ComptonAmplitudeExample.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    591559,      13997]
NotebookOptionsPosition[    564712,      13551]
NotebookOutlinePosition[    565133,      13568]
CellTagsIndexPosition[    565090,      13565]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "SMaSH`"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9891989034344425`*^9, 3.989198938061487*^9}, {
  3.989217793177313*^9, 3.9892177964407406`*^9}, {3.989317476708971*^9, 
  3.989317479074461*^9}, {3.9904879058737774`*^9, 3.9904879061953545`*^9}, {
  3.990493106296484*^9, 3.990493108152401*^9}, {3.990494287370945*^9, 
  3.990494288871174*^9}, {3.9904963148573895`*^9, 3.990496316528324*^9}, {
  3.9904964194705296`*^9, 3.990496423214962*^9}, {3.990776168730335*^9, 
  3.9907761694454765`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bc7d114c-d3d2-cf4d-987e-54d67a5b619e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Loaded: Usage\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.9913290026034336`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2fc1b805-6ee8-3a4e-9278-3685526456fd"],

Cell[BoxData["\<\"Loaded: BasicObjects\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.991329003719105*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"677dd089-5cad-f34e-965b-692b5a6235ed"],

Cell[BoxData["\<\"Loaded: PolynomialRules\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.9913290045556793`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f74ba5e9-febc-d344-af0a-cc5fb90c0685"],

Cell[BoxData["\<\"Loaded: ComponentForm\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.9913290053982277`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"97cd45c8-793c-5f4e-ba45-c43d89f36982"],

Cell[BoxData["\<\"Loaded: ConversionLortoSH\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.9913290061900787`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4c736a3a-8712-6143-96af-40daf5d35626"],

Cell[BoxData["\<\"Loaded: HighEnergyLimit\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.991329007009577*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c5bd5ec9-96fb-1745-b4c7-f5abe930a1b8"],

Cell[BoxData["\<\"Loaded: CPT\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.991329007869875*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"40bce68c-6b51-8e41-829b-95c8e3439f49"],

Cell[BoxData["\<\"Loaded: Amplitudes\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.991329008697668*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"69ac352f-0591-0140-afc2-c6110f66e874"],

Cell[BoxData["\<\"                       Authors\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.9913290095708675`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"adab9886-6b54-834c-b8ba-2f2f0b72d23e"],

Cell[BoxData["\<\"-------------------------------------------------\"\>"], \
"Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.991329010383793*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"da89c60b-71ad-f343-a134-c6fbb0bcd967"],

Cell[BoxData["\<\"Aakash Kumar, aakash.kumar.physics@gmail.com\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.9913290112003193`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6b8834e4-726f-6a4a-8543-42a9d55e7204"],

Cell[BoxData["\<\"Arnab Rudra, rudra19@iiserb.ac.in\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.991329012082796*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"cd8a07a1-2b67-d242-b4a5-f82fd90624c6"],

Cell[BoxData["\<\"Rahul Shaw, rahulshaw.phy@gmail.com\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.991329012892084*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f688cb84-cb4c-664a-a336-5e203e192d77"],

Cell[BoxData["\<\"GNU GENERAL PUBLIC LICENSE\\n                       Version \
3, 29 June 2007\\n\\n Copyright (C) 2007 Free Software Foundation, \
Inc.\"\>"], "Print",
 CellChangeTimes->{
  3.990487908301258*^9, 3.990488319746212*^9, 3.990488982923853*^9, 
   3.9904891089562473`*^9, 3.9904891979496803`*^9, 3.990489290305578*^9, 
   3.9904924397849655`*^9, 3.990493113687725*^9, 3.9904934842441177`*^9, 
   3.9904937534564934`*^9, 3.9904939173691063`*^9, 3.990494103527231*^9, {
   3.990494294465719*^9, 3.990494331730768*^9}, 3.990494420609297*^9, 
   3.990494560347452*^9, 3.99049467487121*^9, 3.99049488611397*^9, 
   3.9904951545857353`*^9, 3.9904953423819447`*^9, 3.9904954300154686`*^9, 
   3.990496322662075*^9, 3.9904964267460117`*^9, 3.9904964888711395`*^9, 
   3.9904966422250023`*^9, 3.990496711778124*^9, 3.9904967853869915`*^9, 
   3.990499218216728*^9, 3.990508116224043*^9, 3.99063260217375*^9, 
   3.9906334292539062`*^9, 3.9907762145600166`*^9, 3.990950057761669*^9, 
   3.991115357007475*^9, 3.991117091542349*^9, 3.9911174421645927`*^9, 
   3.9911179528999863`*^9, 3.9911184469087887`*^9, 3.9911187206213284`*^9, 
   3.991204721114029*^9, 3.9912066374835033`*^9, 3.991209078568428*^9, 
   3.9912091614618244`*^9, 3.9912111490868015`*^9, 3.991212991527359*^9, 
   3.991213182800953*^9, 3.991281585355871*^9, 3.9912823745803185`*^9, 
   3.991282839439644*^9, 3.9912853092119293`*^9, 3.991320598123234*^9, 
   3.991320857753454*^9, 3.9913230146267185`*^9, 3.9913290137356052`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2b4cec6d-de0d-ef47-8008-0b7e08df7305"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Prelimary Example: Spin 1 Compton Amplitude", "Title",
 CellChangeTimes->{{3.987840805114689*^9, 3.987840809589945*^9}, {
  3.9880020551867485`*^9, 3.988002057759001*^9}, {3.9880028956523705`*^9, 
  3.988002896427292*^9}, {3.991320611605545*^9, 3.99132061249469*^9}, {
  3.991414429071432*^9, 3.9914144540272903`*^9}, {3.9914147491680927`*^9, 
  3.9914147772812824`*^9}},ExpressionUUID->"e8df66b1-4212-e84f-8ba8-\
c54f1b5cf57c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Compton", " ", "setup"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9879532850879517`*^9, 3.987953292944437*^9}, {
  3.99133630625914*^9, 
  3.991336306652256*^9}},ExpressionUUID->"9c1b65ea-fc40-8940-a697-\
622d214176e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAssumptions", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DeclareLegs", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AddAssumptions", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], "==", 
     RowBox[{"m", "[", "2", "]"}]}], "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeclareMomentumConservation", "[", 
   RowBox[{
    RowBox[{"k1", "+", "k2", "+", "k3", "+", "k4"}], ",", 
    RowBox[{"$Mandelstams", "->", 
     RowBox[{"{", 
      RowBox[{
       TemplateBox[{"1", "3"},
        "Mandelstam",
        DisplayFunction->(SubscriptBox["\[ScriptS]", 
          RowBox[{#, #2}]]& ),
        InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ",", 
       TemplateBox[{"1", "4"},
        "Mandelstam",
        DisplayFunction->(SubscriptBox["\[ScriptS]", 
          RowBox[{#, #2}]]& ),
        InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
      "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9878484245595417`*^9, 3.9878484352616844`*^9}, {
   3.987861517914953*^9, 3.9878615432573967`*^9}, 3.9878617779071903`*^9, {
   3.987924817281584*^9, 3.9879248181596375`*^9}, {3.9879531300585785`*^9, 
   3.987953133591179*^9}, {3.988978955668873*^9, 3.9889789714461193`*^9}, {
   3.991282068261942*^9, 3.9912820691403313`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"0af53a35-9ab4-5442-bdcf-a629fe242036"],

Cell[CellGroupData[{

Cell[BoxData["MandelstamRules"], "Input",
 CellChangeTimes->{{3.9879532324356556`*^9, 3.9879532525170403`*^9}, {
  3.98897897513101*^9, 3.9889789758522415`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"94f8f9a8-1f2d-8c42-aa7e-98e669e9fb8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    TemplateBox[{"1", "2"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], "-", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "-", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], ",", 
   RowBox[{
    TemplateBox[{"2", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "\[Rule]", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], ",", 
   RowBox[{
    TemplateBox[{"2", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "\[Rule]", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], ",", 
   RowBox[{
    TemplateBox[{"3", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], "-", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.9879532450511894`*^9, 3.9879532543887596`*^9}, 
   3.987955980662239*^9, 3.988001298933237*^9, 3.988002927913862*^9, 
   3.988005762617792*^9, 3.9880204104124413`*^9, 3.9889789761690273`*^9, 
   3.991282073673876*^9, 3.9912823860463448`*^9, 3.9912828495611725`*^9, 
   3.991285319146166*^9, 3.991336308917383*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"ecff7026-5b1a-e045-954a-0c4826b115e1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"NormQ", "=", "False"}], ";", 
  RowBox[{"NORM", "=", "1"}], ";", 
  RowBox[{"SetDefaultOrdering", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9878141644694347`*^9, 3.98781417995068*^9}, {
   3.987814431609373*^9, 3.9878144399686623`*^9}, 3.9878402906171837`*^9, {
   3.987924820245964*^9, 3.9879248210898876`*^9}, 3.987953274997959*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"4cb1f85c-5b9c-454c-92b1-f86b902593e8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Computing", " ", "Stripped", " ", "vertices"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9878238690726433`*^9, 3.9878238896385117`*^9}, {
  3.987824231512535*^9, 3.9878242352533913`*^9}, {3.9913363137103786`*^9, 
  3.99133631419182*^9}},ExpressionUUID->"62ea1ec1-901d-d64f-9933-\
91059fd4c176"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LeftVertex", "=", 
   RowBox[{
    RowBox[{"TwoMassiveOneMasslessAmplitude", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"left", " ", "vertex", " ", "has", " ", "legs", " ", "2"}], ",", 
    "1", ",", "3"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"LeftStrippedVertex", "=", 
  RowBox[{
   RowBox[{"LeftVertex", "//", 
    RowBox[{"StripPol", "[", 
     RowBox[{"1", ",", "\[Alpha]", ",", "\[Alpha]"}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9878239470951557`*^9, 3.987824245620701*^9}, {
  3.9878243124958324`*^9, 3.9878243343620243`*^9}, {3.9878282803425636`*^9, 
  3.9878282921644936`*^9}, {3.987830376170719*^9, 3.9878304021011944`*^9}, {
  3.987830771289097*^9, 3.987830771346323*^9}, {3.987954759760729*^9, 
  3.987954786027231*^9}, {3.9912820873460407`*^9, 3.9912820885931664`*^9}, {
  3.991282121393999*^9, 3.9912821214474945`*^9}, {3.9912857695191765`*^9, 
  3.9912857947289753`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b2a770c7-8ae4-0844-b911-7948a7d6421c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      StyleBox["g", FontSlant -> Italic], "2"},
     "CouplingConstant",
     DisplayFunction->(SubscriptBox[#, #2]& ),
     InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], 
    " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    TemplateBox[{"3", "2", "r3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "3"], " ", 
    TemplateBox[{"3", "r3"},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{
  3.9878240011008167`*^9, {3.9878240468572025`*^9, 3.987824070352764*^9}, {
   3.987824105290453*^9, 3.9878241644531403`*^9}, {3.987824198410721*^9, 
   3.9878242127315674`*^9}, 3.9878242459169807`*^9, {3.9878243134484234`*^9, 
   3.987824334791422*^9}, 3.9878282200924397`*^9, {3.987828274194826*^9, 
   3.9878282925613785`*^9}, 3.9878285934074154`*^9, {3.987830378248268*^9, 
   3.987830402648287*^9}, 3.987830775707653*^9, 3.987840292469681*^9, 
   3.9878408145710583`*^9, 3.987904711584963*^9, 3.9879061182503242`*^9, 
   3.98790615421451*^9, 3.9879066122539234`*^9, 3.987906692699171*^9, 
   3.987924822105776*^9, 3.987931263027113*^9, 3.9879533534333153`*^9, 
   3.987954786557043*^9, 3.9880013054363422`*^9, 3.988005763262203*^9, 
   3.988021485406746*^9, 3.989827123064829*^9, {3.99128207684622*^9, 
   3.991282089047327*^9}, 3.9912821224035225`*^9, 3.9912823901645164`*^9, 
   3.991282851889202*^9, 3.9912853214049187`*^9, 3.9912857966087112`*^9, 
   3.991286164904581*^9, 3.991336315537031*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"a6f47833-4945-9448-8c0d-14e2713bb783"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   TemplateBox[{
     StyleBox["g", FontSlant -> Italic], "2"},
    "CouplingConstant",
    DisplayFunction->(SubscriptBox[#, #2]& ),
    InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], " ", 
   TemplateBox[{"2", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "\[Alpha]1"},
    "LeftAngle",
    DisplayFunction->(SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]"}], 
      OverscriptBox[#3, "."]]& ),
    InterpretationFunction->(
     RowBox[{"SHA", "[", #, "[", #2, "]", ",", "-", #3, "]"}]& )], " ", 
   TemplateBox[{"3", "2", "r3"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"2", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "\[Alpha]1"},
    "RightBox",
    DisplayFunction->(SubscriptBox[
      RowBox[{"\[LeftBracketingBar]", 
        SuperscriptBox[#, #2], "]"}], #3]& ),
    InterpretationFunction->(
     RowBox[{"SHB", "[", #, "[", #2, "]", ",", "-", #3, "]"}]& )]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox[
    TemplateBox[{"2"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
   TemplateBox[{"3", "r3"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]], "Output",
 CellChangeTimes->{
  3.9878240011008167`*^9, {3.9878240468572025`*^9, 3.987824070352764*^9}, {
   3.987824105290453*^9, 3.9878241644531403`*^9}, {3.987824198410721*^9, 
   3.9878242127315674`*^9}, 3.9878242459169807`*^9, {3.9878243134484234`*^9, 
   3.987824334791422*^9}, 3.9878282200924397`*^9, {3.987828274194826*^9, 
   3.9878282925613785`*^9}, 3.9878285934074154`*^9, {3.987830378248268*^9, 
   3.987830402648287*^9}, 3.987830775707653*^9, 3.987840292469681*^9, 
   3.9878408145710583`*^9, 3.987904711584963*^9, 3.9879061182503242`*^9, 
   3.98790615421451*^9, 3.9879066122539234`*^9, 3.987906692699171*^9, 
   3.987924822105776*^9, 3.987931263027113*^9, 3.9879533534333153`*^9, 
   3.987954786557043*^9, 3.9880013054363422`*^9, 3.988005763262203*^9, 
   3.988021485406746*^9, 3.989827123064829*^9, {3.99128207684622*^9, 
   3.991282089047327*^9}, 3.9912821224035225`*^9, 3.9912823901645164`*^9, 
   3.991282851889202*^9, 3.9912853214049187`*^9, 3.9912857966087112`*^9, 
   3.991286164904581*^9, 3.9913363169906178`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"315649ad-fd35-294c-b082-ba0488995031"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RightVertex", "=", 
   RowBox[{
    RowBox[{"TwoMassiveOneMasslessAmplitude", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"right", " ", "vertex", " ", "has", " ", "legs", " ", "1"}], ",", 
    "2", ",", "4"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"RightStrippedVertex", "=", 
  RowBox[{
   RowBox[{"RightVertex", "//", 
    RowBox[{"StripPol", "[", 
     RowBox[{"2", ",", "\[Beta]", ",", "\[Beta]"}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9878241467596836`*^9, 3.9878241908768806`*^9}, {
   3.9878282975274296`*^9, 3.9878283020012627`*^9}, {3.9878303960338745`*^9, 
   3.9878304123798695`*^9}, {3.9878307515896664`*^9, 3.9878307797260456`*^9}, 
   3.9878371553643665`*^9, 3.9878441612052765`*^9, 3.987862998286043*^9, {
   3.987954774464819*^9, 3.987954793153984*^9}, {3.991282092940859*^9, 
   3.991282093788204*^9}, {3.9912821259676056`*^9, 3.991282126075638*^9}, {
   3.991285785113573*^9, 3.9912857915134716`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"376461e4-d5cb-a941-9bf6-9abe7644b25a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   TemplateBox[{
     StyleBox["g", FontSlant -> Italic], "2"},
    "CouplingConstant",
    DisplayFunction->(SubscriptBox[#, #2]& ),
    InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], " ", 
   TemplateBox[{"1", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
    "AAScalar",
    DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
       SuperscriptBox[#, #2], ",", 
       SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], " ", 
   TemplateBox[{"r4", "1", "4"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"1", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", 
       SuperscriptBox[#, #2], ",", 
       SuperscriptBox[#3, #4], "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )]}], 
  RowBox[{
   SuperscriptBox[
    TemplateBox[{"1"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "3"], " ", 
   TemplateBox[{"4", "r4"},
    "AAScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]], "Output",
 CellChangeTimes->{
  3.987824215900358*^9, 3.9878282011059055`*^9, {3.987828298519665*^9, 
   3.9878283024019127`*^9}, 3.987828588534481*^9, {3.9878304077233562`*^9, 
   3.987830412781637*^9}, {3.9878307529814854`*^9, 3.9878307800194263`*^9}, 
   3.987837155917734*^9, 3.987840294410343*^9, 3.987840816840683*^9, 
   3.9878441616358433`*^9, 3.9878629989296513`*^9, 3.9879061689803867`*^9, 
   3.987906660919941*^9, 3.987924824139263*^9, 3.987931264964266*^9, 
   3.987953355388277*^9, {3.987954788956194*^9, 3.987954793412159*^9}, 
   3.9880013069515514`*^9, 3.9880057644197674`*^9, 3.988021487055996*^9, {
   3.991282079281204*^9, 3.9912820940086975`*^9}, 3.9912821262953835`*^9, 
   3.9912823916417465`*^9, 3.991282853309763*^9, 3.99128532277948*^9, 
   3.991285797880434*^9, 3.9912861661466217`*^9, 3.991336319928133*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"a2077cf6-be27-0144-9ca5-c543feebd9a2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    TemplateBox[{
      StyleBox["g", FontSlant -> Italic], "2"},
     "CouplingConstant",
     DisplayFunction->(SubscriptBox[#, #2]& ),
     InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], 
    " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "\[Beta]1"},
     "LeftAngle",
     DisplayFunction->(SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]"}], 
       OverscriptBox[#3, "."]]& ),
     InterpretationFunction->(
      RowBox[{"SHA", "[", #, "[", #2, "]", ",", "-", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "\[Beta]1"},
     "RightBox",
     DisplayFunction->(SubscriptBox[
       RowBox[{"\[LeftBracketingBar]", 
         SuperscriptBox[#, #2], "]"}], #3]& ),
     InterpretationFunction->(
      RowBox[{"SHB", "[", #, "[", #2, "]", ",", "-", #3, "]"}]& )]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{
  3.987824215900358*^9, 3.9878282011059055`*^9, {3.987828298519665*^9, 
   3.9878283024019127`*^9}, 3.987828588534481*^9, {3.9878304077233562`*^9, 
   3.987830412781637*^9}, {3.9878307529814854`*^9, 3.9878307800194263`*^9}, 
   3.987837155917734*^9, 3.987840294410343*^9, 3.987840816840683*^9, 
   3.9878441616358433`*^9, 3.9878629989296513`*^9, 3.9879061689803867`*^9, 
   3.987906660919941*^9, 3.987924824139263*^9, 3.987931264964266*^9, 
   3.987953355388277*^9, {3.987954788956194*^9, 3.987954793412159*^9}, 
   3.9880013069515514`*^9, 3.9880057644197674`*^9, 3.988021487055996*^9, {
   3.991282079281204*^9, 3.9912820940086975`*^9}, 3.9912821262953835`*^9, 
   3.9912823916417465`*^9, 3.991282853309763*^9, 3.99128532277948*^9, 
   3.991285797880434*^9, 3.9912861661466217`*^9, 3.991336321341177*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"3549fac4-5016-ee42-b47a-49016ae33fa2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Computing", " ", "T", " ", "channel"}], "*)"}]], "Input",
 CellChangeTimes->{{3.987824252291872*^9, 3.9878242641207657`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"afe53b0f-83be-6c42-9654-ad348a070275"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TChannel", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LeftStrippedVertex", " ", "*", " ", 
        RowBox[{"UGPropagator", "[", 
         RowBox[{"1", ",", 
          RowBox[{"k1", "+", "k4"}], ",", 
          RowBox[{"m", "[", "1", "]"}]}], "]"}], "*", " ", 
        "RightStrippedVertex"}], "//", "SimplifyPolynomial"}], "//", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"#", ",", 
         RowBox[{"\[CurlyEpsilon]", "->", " ", "0"}]}], "]"}], "&"}]}], "//", 
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "1", "2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
        "ABScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
           "\[LeftBracketingBar]", 
           SuperscriptBox[#4, #5], "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]",
            "]"}]& )], ":>", " ", 
       RowBox[{
        RowBox[{"StandardizeExpression", "[", "]"}], "[", 
        TemplateBox[{"2", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "1", "2", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
         "ABScalar",
         DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
            SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
            "\[LeftBracketingBar]", 
            SuperscriptBox[#4, #5], "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, 
            "]", "]"}]& )], "]"}]}], "]"}]}], "//", "PutOnShell"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9877472892985992`*^9, 3.987747294080162*^9}, {
   3.9877473729376564`*^9, 3.987747378733864*^9}, {3.9878124157625847`*^9, 
   3.9878124196556377`*^9}, {3.9878124662658615`*^9, 
   3.9878124680149727`*^9}, {3.987812750672409*^9, 3.98781276035734*^9}, {
   3.9878134262960854`*^9, 3.9878135114786263`*^9}, {3.987813918719284*^9, 
   3.98781396937438*^9}, {3.9878140662166824`*^9, 3.9878141545303345`*^9}, {
   3.9878141857646713`*^9, 3.9878141927030296`*^9}, {3.9878143036250324`*^9, 
   3.9878143052790546`*^9}, {3.9878143949057236`*^9, 
   3.9878143993134136`*^9}, {3.987814452703163*^9, 3.9878144918751564`*^9}, {
   3.9878145240608997`*^9, 3.987814657015234*^9}, {3.987814777475271*^9, 
   3.987814783436283*^9}, {3.987815245639889*^9, 3.9878152619253216`*^9}, {
   3.9878153635459957`*^9, 3.9878153636058445`*^9}, {3.987817815265383*^9, 
   3.987817879187187*^9}, {3.9878184372663136`*^9, 3.9878184374205894`*^9}, {
   3.987823909598406*^9, 3.987823929125103*^9}, {3.987824283983801*^9, 
   3.9878243026762657`*^9}, {3.9878304255874805`*^9, 3.987830503034609*^9}, {
   3.9878305331108284`*^9, 3.9878305554794292`*^9}, {3.987830636738262*^9, 
   3.9878306526286697`*^9}, {3.9878307032150345`*^9, 3.987830703542343*^9}, {
   3.9878441652511024`*^9, 3.987844165761757*^9}, {3.9879544017590656`*^9, 
   3.987954403494604*^9}, 3.9879544859647713`*^9, {3.9912820991237755`*^9, 
   3.9912821012363873`*^9}, {3.9912821448950233`*^9, 3.991282227687599*^9}, {
   3.991286168405527*^9, 3.991286169060934*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"719eb8e5-3ae5-0944-9f1c-f2061a4fc259"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "2"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"3", "2", "r3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"3", "r3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    TemplateBox[{"3", "2", "r3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"3", "r3"},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{
  3.987747297468088*^9, 3.987747330062271*^9, {3.9877473740775547`*^9, 
   3.9877473792213326`*^9}, 3.987810925396017*^9, 3.9878109903407383`*^9, {
   3.9878110218095684`*^9, 3.987811049405239*^9}, 3.987811562888134*^9, 
   3.9878116213003674`*^9, 3.987812419981804*^9, {3.9878124682711716`*^9, 
   3.987812509122431*^9}, 3.987812566434746*^9, {3.9878126259034233`*^9, 
   3.987812651284733*^9}, {3.9878126844513226`*^9, 3.9878127058409443`*^9}, {
   3.9878127515286217`*^9, 3.9878127836535854`*^9}, 3.9878128505129166`*^9, 
   3.9878132037003*^9, 3.9878132756696167`*^9, 3.987813346778755*^9, {
   3.987813392726944*^9, 3.9878135117318344`*^9}, 3.987813839155573*^9, {
   3.9878139160908146`*^9, 3.9878139697466183`*^9}, {3.9878141553410034`*^9, 
   3.987814181357113*^9}, {3.987814300293682*^9, 3.9878143061222878`*^9}, 
   3.9878143998096905`*^9, {3.9878144444037476`*^9, 3.9878144959186516`*^9}, 
   3.9878145299502754`*^9, 3.987814568137768*^9, {3.98781460607469*^9, 
   3.987814657372507*^9}, 3.987814696903557*^9, 3.9878147486064644`*^9, 
   3.9878147931877537`*^9, 3.9878152625356083`*^9, 3.987815294604889*^9, {
   3.98781535327882*^9, 3.987815364434496*^9}, 3.987815770637129*^9, {
   3.9878178471127224`*^9, 3.9878178796376343`*^9}, 3.9878184379830666`*^9, 
   3.987819387594509*^9, 3.9878239296045017`*^9, 3.987824304089485*^9, {
   3.9878304199024487`*^9, 3.987830472508753*^9}, {3.9878305060585117`*^9, 
   3.9878305576231136`*^9}, {3.987830641909092*^9, 3.987830654543354*^9}, 
   3.9878307039503365`*^9, {3.987830757265497*^9, 3.987830782870861*^9}, 
   3.9878371594020596`*^9, 3.987837745484535*^9, 3.987840297255308*^9, 
   3.9878408200462017`*^9, 3.9878441661835136`*^9, 3.98786300665374*^9, 
   3.9879061725988235`*^9, 3.9879066640785217`*^9, 3.9879248282227383`*^9, 
   3.9879312685441*^9, {3.9879543994102516`*^9, 3.9879544042341156`*^9}, 
   3.9879544862825584`*^9, 3.9879548496626663`*^9, 3.9880013102108173`*^9, 
   3.9880057655687256`*^9, {3.9912821044629116`*^9, 3.9912821290962524`*^9}, {
   3.9912821606847725`*^9, 3.9912821771545353`*^9}, {3.9912822179659195`*^9, 
   3.9912822280852356`*^9}, 3.991282394717581*^9, 3.991282856493437*^9, 
   3.991285325216879*^9, 3.9912861695364056`*^9, 3.991336381467449*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"7e2300dc-88a2-d642-ad3a-dee12826d2db"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"UChannel", " ", "is", " ", "1"}], " ", "<->", " ", 
   RowBox[{"2", " ", "exchange", " ", "of", " ", "T", " ", "channel"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9878306694261875`*^9, 3.987830692060339*^9}, {
  3.9878326501087704`*^9, 3.987832651732683*^9}, {3.9878371858644485`*^9, 
  3.987837187406887*^9}, {3.9879066649958057`*^9, 3.987906665913328*^9}, {
  3.9912861771328087`*^9, 
  3.9912861784266415`*^9}},ExpressionUUID->"21258119-542c-fd47-8bb3-\
4695c7ff3b19"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UChannel", "=", 
  RowBox[{"TChannel", "//", 
   RowBox[{"Swap", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9878340265442467`*^9, 3.987834030210169*^9}, {
  3.98783717956551*^9, 3.98783718179895*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"03babf31-a428-9e41-a777-dfd4c913bf14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "2"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"3", "1", "r3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"3", "r3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    TemplateBox[{"3", "1", "r3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "2", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "2", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"3", "r3"},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.987834009310301*^9, 3.987834030434536*^9}, {
   3.9878371642460594`*^9, 3.987837188391371*^9}, 3.987837747996086*^9, {
   3.987837889629053*^9, 3.987837902297331*^9}, 3.9878402996208916`*^9, 
   3.987840823245941*^9, 3.987843523683281*^9, {3.9878438291833496`*^9, 
   3.987843834230793*^9}, 3.9878439492940273`*^9, 3.987844168495863*^9, 
   3.9878630086447563`*^9, 3.987906174552244*^9, 3.9879066673810177`*^9, 
   3.987924831165308*^9, 3.9879312715115376`*^9, 3.9879548546550198`*^9, 
   3.988001311913561*^9, 3.9880057660782795`*^9, 3.991282132342388*^9, 
   3.9912822360456333`*^9, 3.991282397702154*^9, 3.9912828600443325`*^9, 
   3.991285327967123*^9, 3.9912861170601635`*^9, 3.9912861721376915`*^9, 
   3.9913363861244717`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"3ba5b902-9a07-c549-9a06-07829d0eaead"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TUChannel", "=", 
    RowBox[{"TChannel", "+", "UChannel"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Sum", " ", "of", " ", "T", " ", "and", " ", "U", " ", "channel"}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.9878309470748253`*^9, 3.987830959577841*^9}, {
  3.991285807248331*^9, 3.991285812294649*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"185cca8c-3488-0949-80d4-2cb616845916"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Gauge", " ", "transformation"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9913364036857204`*^9, 
  3.9913364077281914`*^9}},ExpressionUUID->"ebd75008-3eee-2a4d-bacd-\
82f0095a5304"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"GIQ", "[", "3", "]"}], "[", "TUChannel", "]"}], ",", 
    RowBox[{
     RowBox[{"GIQ", "[", "4", "]"}], "[", "TUChannel", "]"}]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{"Sum", " ", "is", " ", "not", " ", "gauge", " ", "invariant"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9879549256379185`*^9, 3.987954940071451*^9}, {
  3.9879549810281506`*^9, 3.987954991227499*^9}, {3.99128556038953*^9, 
  3.991285574544014*^9}, {3.99128602432238*^9, 3.9912860244814625`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"1242e41c-094d-a644-8abc-841ce912441d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"False", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{{3.987954932058033*^9, 3.987954940356888*^9}, {
   3.98795497198312*^9, 3.987954991543049*^9}, 3.9880013177685604`*^9, 
   3.988005766891445*^9, 3.9912824015295696`*^9, 3.9912828659973545`*^9, 
   3.9912853314130325`*^9, 3.991285577935047*^9, {3.991286106934969*^9, 
   3.991286119154175*^9}, 3.9912861823731155`*^9, 3.991336434469013*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"0efc3f8c-7dc4-594d-83b5-92cf932b16d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUChannelList", "=", 
  RowBox[{"List", "@@", 
   RowBox[{"(", 
    RowBox[{"TUChannel", "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         TemplateBox[{"1", 
           TemplateBox[{
             StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
             StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, 
            "littlegroupindex", 
            DisplayFunction -> (
             RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
            InterpretationFunction -> (
             RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
           TemplateBox[{
             StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
             StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
            "littlegroupindex", 
            DisplayFunction -> (
             RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
            InterpretationFunction -> (
             RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
          "AAScalar",
          DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
             SuperscriptBox[#, #2], ",", 
             SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
             "]"}]& )], 
         TemplateBox[{"1", 
           TemplateBox[{
             StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
             StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, 
            "littlegroupindex", 
            DisplayFunction -> (
             RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
            InterpretationFunction -> (
             RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
           TemplateBox[{
             StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
             StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
            "littlegroupindex", 
            DisplayFunction -> (
             RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
            InterpretationFunction -> (
             RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
          "BBScalar",
          DisplayFunction->(RowBox[{"[", 
             SuperscriptBox[#, #2], ",", 
             SuperscriptBox[#3, #4], "]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
             "]"}]& )]}]}], "]"}], "&"}]}], ")"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "There", " ", "are", " ", "three", " ", "independent", " ", "terms", " ",
       "in", " ", "T"}], "+", "U"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9912826731265163`*^9, 3.9912827279770393`*^9}, {
  3.991285536881258*^9, 3.991285545314144*^9}, {3.99128582112237*^9, 
  3.9912858322248516`*^9}, {3.991286016278448*^9, 3.9912860165823193`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e41458ef-88f6-4f44-8f92-d6fc87808c5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"3", "2", "r3"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"3", "1", "r3"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         TemplateBox[{
           StyleBox["g", FontSlant -> Italic], "2"},
          "CouplingConstant",
          DisplayFunction->(SubscriptBox[#, #2]& ),
          
          InterpretationFunction->(
           RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
        TemplateBox[{"3", "2", "r3"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"r4", "1", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"2"},
          "Mass",
          DisplayFunction->(SubscriptBox["m", #]& ),
          InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
        TemplateBox[{"4", "r4"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"4", "1", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"3", "r3"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         TemplateBox[{
           StyleBox["g", FontSlant -> Italic], "2"},
          "CouplingConstant",
          DisplayFunction->(SubscriptBox[#, #2]& ),
          
          InterpretationFunction->(
           RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
        TemplateBox[{"3", "1", "r3"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"r4", "2", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"2"},
          "Mass",
          DisplayFunction->(SubscriptBox["m", #]& ),
          InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
        TemplateBox[{"4", "r4"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"4", "2", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"3", "r3"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ")"}], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.991282669324194*^9, 3.991282729139942*^9}, 
   3.991282866936453*^9, 3.991285332764204*^9, 3.9912855801445427`*^9, 
   3.99128583376289*^9, 3.991286184091818*^9, 3.99133643615798*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"9fade5f6-0898-cd49-81a3-71fb60988dfe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "find", " ", "the", " ", "contact", " ", "terms", " ", "for", " ",
    "each", " ", "term", " ", "independently"}], "*)"}]], "Input",
 CellChangeTimes->{{3.991285588049959*^9, 
  3.9912856039411163`*^9}},ExpressionUUID->"96be14f5-cf45-974e-a964-\
7d14c2fcf8bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUChannelPG3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TUChannelList", "//", 
      RowBox[{"PureGaugeTransformation", "[", "3", "]"}]}], "//", 
     "SHToMandelstam"}], "//", "FullSimplify"}], "//", 
   RowBox[{"ReplaceRepeated", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[{"r4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "+", 
      TemplateBox[{"r4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], ":>", " ", 
     RowBox[{"-", 
      TemplateBox[{"r4", "3", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{"Pole", " ", "cancels"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9878309622231407`*^9, 3.987831011333214*^9}, {
   3.9878310916209164`*^9, 3.9878311080455914`*^9}, {3.9878312300166855`*^9, 
   3.987831231380043*^9}, {3.9878313519070187`*^9, 3.987831394453245*^9}, {
   3.9878314698165665`*^9, 3.9878314699648094`*^9}, 3.987831887085127*^9, {
   3.9878319745756683`*^9, 3.9878319875297966`*^9}, 3.9878320322770576`*^9, {
   3.9878321104741497`*^9, 3.9878321452490444`*^9}, {3.987832217691534*^9, 
   3.9878322362503967`*^9}, {3.987837702902397*^9, 3.987837705339571*^9}, {
   3.98783795206892*^9, 3.987837962005089*^9}, {3.987838002092417*^9, 
   3.987838023089859*^9}, {3.9878380725303593`*^9, 3.9878380742792683`*^9}, {
   3.9878404338976173`*^9, 3.9878404342254105`*^9}, {3.9878408687146225`*^9, 
   3.987840870603359*^9}, {3.9878409155308056`*^9, 3.9878409190796337`*^9}, {
   3.987843431058197*^9, 3.9878434823394966`*^9}, {3.9878439687460995`*^9, 
   3.9878439831976166`*^9}, {3.9878441019961815`*^9, 3.987844107777155*^9}, {
   3.9878484187008247`*^9, 3.987848420359064*^9}, {3.9878484839494495`*^9, 
   3.987848533200474*^9}, {3.987848603464836*^9, 3.9878486044334946`*^9}, {
   3.98786143201252*^9, 3.9878614528707085`*^9}, 3.9878617048833237`*^9, {
   3.987861737903475*^9, 3.987861761418501*^9}, {3.9878625167215977`*^9, 
   3.9878625321090965`*^9}, 3.987862607902855*^9, {3.987862800904217*^9, 
   3.987862847749464*^9}, {3.987862906077141*^9, 3.98786291051408*^9}, {
   3.9878629803083515`*^9, 3.98786298218342*^9}, {3.987863045077471*^9, 
   3.987863053921461*^9}, {3.9878631406680317`*^9, 3.9878631452668476`*^9}, {
   3.9879061802911625`*^9, 3.98790618156439*^9}, {3.987955004399332*^9, 
   3.9879550079495335`*^9}, {3.9879555959444103`*^9, 3.987955612167919*^9}, {
   3.991282428885931*^9, 3.99128249765592*^9}, 3.991282734122326*^9, {
   3.9912828838429527`*^9, 3.9912828842657433`*^9}, {3.991285507948105*^9, 
   3.991285517309683*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"35db4545-fb3b-9343-92ba-679294ce30a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r3", "r33"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r33"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r3", "r33"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r33"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", 
          SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
          "]"}]& )], " ", 
      TemplateBox[{"r4", "3", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r3", "r33"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", 
          SuperscriptBox[#3, #4], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
          "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r33"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.987831011625431*^9, {3.987831095196106*^9, 3.987831148533615*^9}, {
   3.987831209664751*^9, 3.987831293839901*^9}, {3.987831350158743*^9, 
   3.9878313947228203`*^9}, 3.987831470390127*^9, {3.987831833574291*^9, 
   3.987831855453247*^9}, {3.9878318874885864`*^9, 3.9878319232323303`*^9}, {
   3.98783197714394*^9, 3.9878319878149147`*^9}, 3.9878320351333733`*^9, {
   3.9878320877043934`*^9, 3.9878321455183277`*^9}, {3.9878322182706566`*^9, 
   3.9878322375814514`*^9}, 3.9878340958876457`*^9, {3.9878371265109463`*^9, 
   3.9878371398334503`*^9}, 3.987837203947157*^9, {3.987837444814911*^9, 
   3.987837458574312*^9}, {3.9878376915207386`*^9, 3.9878377171837234`*^9}, {
   3.9878379049684124`*^9, 3.9878379142268715`*^9}, {3.9878379576484127`*^9, 
   3.9878379802147427`*^9}, 3.9878380244422226`*^9, {3.9878380637983017`*^9, 
   3.9878380768860893`*^9}, {3.987840310882988*^9, 3.9878403266328697`*^9}, {
   3.987840367996134*^9, 3.9878403882502823`*^9}, {3.987840424466833*^9, 
   3.9878404347149086`*^9}, 3.987840474406517*^9, 3.9878407129860115`*^9, 
   3.987840870866934*^9, 3.9878409193510265`*^9, {3.9878434317866745`*^9, 
   3.987843482719986*^9}, {3.9878439627865124`*^9, 3.987843983752899*^9}, 
   3.9878441081833096`*^9, 3.9878441716451187`*^9, 3.987848420965847*^9, {
   3.9878484884880295`*^9, 3.9878485334669895`*^9}, {3.987848581044119*^9, 
   3.98784860476276*^9}, {3.987861424480747*^9, 3.987861453275633*^9}, 
   3.987861491252224*^9, {3.987861526404436*^9, 3.987861545410864*^9}, 
   3.987861705402775*^9, {3.9878617543257694`*^9, 3.9878617616704273`*^9}, {
   3.987862512951088*^9, 3.987862532942322*^9}, {3.987862589418316*^9, 
   3.9878626345120125`*^9}, 3.98786267680908*^9, 3.987862755542652*^9, {
   3.987862795480379*^9, 3.987862848871769*^9}, 3.9878629109036427`*^9, 
   3.987862982416994*^9, 3.9878630144959297`*^9, {3.987863049298132*^9, 
   3.9878630542007256`*^9}, 3.987863145745943*^9, 3.987906182495865*^9, {
   3.9879062655838413`*^9, 3.9879062751366425`*^9}, {3.987906324581562*^9, 
   3.9879063828208447`*^9}, 3.987906424664959*^9, 3.987906670159071*^9, 
   3.987924834964699*^9, 3.9879312749374294`*^9, 3.987954890765892*^9, {
   3.9879550050432224`*^9, 3.9879550082509174`*^9}, 3.988001319320524*^9, 
   3.9880057674539375`*^9, 3.991282405013483*^9, {3.991282471450279*^9, 
   3.991282498471197*^9}, 3.9912828850042553`*^9, 3.9912853346107025`*^9, {
   3.9912855120498104`*^9, 3.9912855176071377`*^9}, 3.9912856107358627`*^9, 
   3.991286187415432*^9, 3.991336505467188*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"5b9e0c74-363e-8948-ac52-e9c3093c9944"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Find", " ", "Contact", " ", "Term"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9879550283292656`*^9, 3.987955030685217*^9}, {
  3.9912862091966*^9, 
  3.991286209543268*^9}},ExpressionUUID->"21ad1c1c-4120-a648-9439-\
264dc7f95646"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Contactterm3", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{"FindContactTerm", "[", "3", "]"}], ",", "TUChannelPG3"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"Contact", " ", "term", " ", "for", " ", "leg", " ", "3"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9879254259589443`*^9, 3.987925431633892*^9}, {
  3.9879255356289215`*^9, 3.987925562408684*^9}, {3.9879256358312683`*^9, 
  3.9879256406519814`*^9}, {3.98795501622316*^9, 3.9879550186915817`*^9}, {
  3.9912829223906803`*^9, 3.991282929516878*^9}, {3.991283759903679*^9, 
  3.991283778203535*^9}, {3.991286008037159*^9, 3.991286012892664*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"daeb7a59-72f5-5342-ab92-30d06b81c0df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "2"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"3", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      " ", 
     TemplateBox[{"4", "r3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
         "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"3", "r3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9879254317721596`*^9, 3.987925475423334*^9, 3.9879255075635986`*^9, {
   3.987925538141161*^9, 3.9879255626981106`*^9}, 3.987925641439251*^9, 
   3.987931278403778*^9, 3.9879550189490223`*^9, 3.988001322450119*^9, 
   3.988005768516405*^9, 3.991282501217552*^9, {3.9912829058412037`*^9, 
   3.9912829299349613`*^9}, 3.991283779415125*^9, 3.991285336766655*^9, 
   3.9912856176783943`*^9, 3.99128621130978*^9, 3.9913365229148273`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"ad4febcf-965c-1a44-ba72-8e9c7b308484"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Removing", " ", "r3"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9879558935829754`*^9, 3.9879558947338676`*^9}, {
  3.9912856252159004`*^9, 
  3.9912856269041996`*^9}},ExpressionUUID->"0544a873-749d-114b-b884-\
fc788e248675"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TUChannelList", "-", "Contactterm3"}], "//", 
    RowBox[{"RepeatedRule", "[", 
     RowBox[{"ManifestGI", "[", 
      RowBox[{"r3", "->", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "]"}]}], "//", "Simplify"}], 
  RowBox[{"(*", 
   RowBox[{"Independent", " ", "of", " ", "r3"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"TUChannelListNew", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"%", "//", 
                 RowBox[{"ReplaceRepeated", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    TemplateBox[{"1", "4"},
                    "Mandelstam",
                    DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "+", 
                    TemplateBox[{"1", "3"},
                    "Mandelstam",
                    DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], ":>", " ", 
                    RowBox[{"-", 
                    TemplateBox[{"3", "4"},
                    "Mandelstam",
                    DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], ",", 
                    RowBox[{
                    TemplateBox[{"1", "4"},
                    "Mandelstam",
                    DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ":>", 
                    TemplateBox[{"2", "3"},
                    "Mandelstam",
                    DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], "}"}], 
                  "]"}]}], "//", "MandelstamtoSH"}], "//", "NoLGScalarWB"}], "//",
               "Simplify"}], "//", "ContractBilinears"}], "//", 
            "SimplifySchouten"}], "//", "SimplifyPolynomial"}], "//", 
          "ToMandelstam"}], "//", 
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"{", 
           RowBox[{
            TemplateBox[{"1", "3"},
             "Mandelstam",
             DisplayFunction->(SubscriptBox["\[ScriptS]", 
               RowBox[{#, #2}]]& ),
             
             InterpretationFunction->(
              RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ":>", 
            TemplateBox[{"2", "4"},
             "Mandelstam",
             DisplayFunction->(SubscriptBox["\[ScriptS]", 
               RowBox[{#, #2}]]& ),
             
             InterpretationFunction->(
              RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], "}"}], "]"}]}], "//",
         "MandelstamtoSH"}], "//", "NoLGScalarWB"}], "//", "Simplify"}], "//",
      "ContractBilinears"}], "//", "SimplifySchouten"}], "//", 
   "SimplifyPolynomial", 
   RowBox[{"(*", 
    RowBox[{
    "Simplified", " ", "using", " ", "mandelstam", " ", "rules", " ", "and", " ",
      "schouten"}], "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.987925631746702*^9, 3.9879256643561535`*^9}, {
   3.9879560447791157`*^9, 3.987956056777931*^9}, {3.9880013737768536`*^9, 
   3.9880013774446964`*^9}, {3.9912825344350796`*^9, 
   3.9912826213407707`*^9}, {3.9912829116551094`*^9, 
   3.9912829121250114`*^9}, {3.99128295927829*^9, 3.991282973559963*^9}, {
   3.991283010008934*^9, 3.991283178656719*^9}, 3.991283221560545*^9, {
   3.9912833011636124`*^9, 3.991283468559744*^9}, {3.991283781873457*^9, 
   3.9912837960027065`*^9}, {3.9912841601254463`*^9, 3.991284164421812*^9}, {
   3.9912841983409653`*^9, 3.991284301294361*^9}, {3.991284401722048*^9, 
   3.9912844079234295`*^9}, {3.9912845974528084`*^9, 
   3.9912846045796356`*^9}, {3.991284700466236*^9, 3.991284725626692*^9}, {
   3.991285637123846*^9, 3.9912856498117275`*^9}, 
   3.991414654748884*^9},ExpressionUUID->"d0ef32eb-5196-9749-bf01-\
f11898d7ea3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "2"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TemplateBox[{"3", "2", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"2", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", 
            SuperscriptBox[#, #2], ",", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"2", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", 
            SuperscriptBox[#, #2], ",", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
        TemplateBox[{"1", "4"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(
          RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"r4", "4", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "2"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TemplateBox[{"3", "1", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"1", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", 
            SuperscriptBox[#, #2], ",", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"1", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", 
            SuperscriptBox[#, #2], ",", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
        TemplateBox[{"1", "3"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(
          RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"r4", "4", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "2"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      " ", 
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TemplateBox[{"r4", "3", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"1", "3"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
       "+", 
       RowBox[{
        TemplateBox[{"r4", "2", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{"1", "3"},
           "Mandelstam",
           DisplayFunction->(SubscriptBox["\[ScriptS]", 
             RowBox[{#, #2}]]& ),
           InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], 
          "+", 
          TemplateBox[{"1", "4"},
           "Mandelstam",
           DisplayFunction->(SubscriptBox["\[ScriptS]", 
             RowBox[{#, #2}]]& ),
           
           InterpretationFunction->(
            RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
     TemplateBox[{"r4", "4", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9879256477600136`*^9, 3.987925664897135*^9}, {
   3.9879312809716263`*^9, 3.9879312915670013`*^9}, 3.987955898984543*^9, 
   3.987956056994995*^9, 3.988001324876713*^9, {3.9880013740893536`*^9, 
   3.9880013828555717`*^9}, 3.9880057691763554`*^9, 3.9912825102474766`*^9, {
   3.991282551840845*^9, 3.9912826215153103`*^9}, {3.9912829146000786`*^9, 
   3.9912829744754295`*^9}, 3.9912830148724136`*^9, {3.9912830661915646`*^9, 
   3.99128317955962*^9}, 3.9912832224194603`*^9, {3.9912833319561768`*^9, 
   3.9912834694704094`*^9}, {3.9912837851858997`*^9, 3.991283796796543*^9}, {
   3.9912841609899445`*^9, 3.991284165232292*^9}, 3.991284202778681*^9, {
   3.991284262593672*^9, 3.9912843023888645`*^9}, 3.9912844092872887`*^9, 
   3.9912846067201176`*^9, {3.991284701352583*^9, 3.991284710904295*^9}, 
   3.9912853396232395`*^9, 3.991285629654255*^9, 3.9912857484205647`*^9, 
   3.9912862141300297`*^9, 3.99133652710507*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"9a056ff5-251f-2b45-9ea6-29c14aebe97e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"r4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"r4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", 
          SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
          "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"3", "2", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", 
          SuperscriptBox[#3, #4], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
          "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
      TemplateBox[{"4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9879256477600136`*^9, 3.987925664897135*^9}, {
   3.9879312809716263`*^9, 3.9879312915670013`*^9}, 3.987955898984543*^9, 
   3.987956056994995*^9, 3.988001324876713*^9, {3.9880013740893536`*^9, 
   3.9880013828555717`*^9}, 3.9880057691763554`*^9, 3.9912825102474766`*^9, {
   3.991282551840845*^9, 3.9912826215153103`*^9}, {3.9912829146000786`*^9, 
   3.9912829744754295`*^9}, 3.9912830148724136`*^9, {3.9912830661915646`*^9, 
   3.99128317955962*^9}, 3.9912832224194603`*^9, {3.9912833319561768`*^9, 
   3.9912834694704094`*^9}, {3.9912837851858997`*^9, 3.991283796796543*^9}, {
   3.9912841609899445`*^9, 3.991284165232292*^9}, 3.991284202778681*^9, {
   3.991284262593672*^9, 3.9912843023888645`*^9}, 3.9912844092872887`*^9, 
   3.9912846067201176`*^9, {3.991284701352583*^9, 3.991284710904295*^9}, 
   3.9912853396232395`*^9, 3.991285629654255*^9, 3.9912857484205647`*^9, 
   3.9912862141300297`*^9, 3.9913365314698315`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"7f8f9ee9-a0c0-7042-9980-0c1fc77e04a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "we", " ", "find", " ", "the", " ", "contact", " ", "term", " ",
    "for", " ", "leg", " ", "4"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9912856611262684`*^9, 
  3.9912856760092793`*^9}},ExpressionUUID->"3da5a5cc-0761-8a43-b5b7-\
8c1aa73a99dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUChannelPG4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"TUChannelListNew", "//", 
            RowBox[{"PureGaugeTransformation", "[", "4", "]"}]}], "//", 
           "SHToMandelstam"}], "//", "Simplify"}], "//", 
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              TemplateBox[{"1", "4"},
               "Mandelstam",
               DisplayFunction->(SubscriptBox["\[ScriptS]", 
                 RowBox[{#, #2}]]& ),
               
               InterpretationFunction->(
                RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "+", 
              TemplateBox[{"1", "3"},
               "Mandelstam",
               DisplayFunction->(SubscriptBox["\[ScriptS]", 
                 RowBox[{#, #2}]]& ),
               
               InterpretationFunction->(
                RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], ":>", " ", 
             RowBox[{"-", 
              TemplateBox[{"3", "4"},
               "Mandelstam",
               DisplayFunction->(SubscriptBox["\[ScriptS]", 
                 RowBox[{#, #2}]]& ),
               
               InterpretationFunction->(
                RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], ",", 
            RowBox[{
             TemplateBox[{"1", "4"},
              "Mandelstam",
              DisplayFunction->(SubscriptBox["\[ScriptS]", 
                RowBox[{#, #2}]]& ),
              
              InterpretationFunction->(
               RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ":>", 
             TemplateBox[{"2", "3"},
              "Mandelstam",
              DisplayFunction->(SubscriptBox["\[ScriptS]", 
                RowBox[{#, #2}]]& ),
              
              InterpretationFunction->(
               RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], "}"}], "]"}]}], "//",
         "MandelstamtoSH"}], "//", "NoLGScalarWB"}], "//", "Simplify"}], "//",
      "ContractBilinears"}], "//", "SimplifySchouten"}], "//", 
   "SimplifyPolynomial", 
   RowBox[{"(*", 
    RowBox[{"Gauge", " ", "transformation", " ", "of", " ", "leg", " ", "4"}],
     "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9912843065034466`*^9, 3.9912843602482166`*^9}, {
   3.991285452748543*^9, 3.991285456561865*^9}, {3.991285684657444*^9, 
   3.9912856926883907`*^9}, {3.99128599887352*^9, 3.9912859994034767`*^9}, 
   3.991414652102545*^9},ExpressionUUID->"24b99ba7-1e20-3544-be30-\
47775ed5f701"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"r4", "r44"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r44"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"r4", "r44"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r44"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.991284311029356*^9, 3.9912843653118343`*^9}, 
   3.9912844121694164`*^9, 3.9912853450348377`*^9, {3.991285453792919*^9, 
   3.9912854570599174`*^9}, 3.9912857444207115`*^9, 3.9912862202472267`*^9, 
   3.9913365620108833`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"a065f8f1-16d0-664f-b2a7-2a115234b301"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Contactterm4", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{"FindContactTerm", "[", "4", "]"}], ",", "TUChannelPG4"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"Contact", " ", "term", " ", "for", " ", "leg", " ", "4"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.991284375408119*^9, 3.991284380997116*^9}, {
  3.9912856956021957`*^9, 3.991285700163109*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"3ee3d463-d19c-b240-88cf-21ae612a3df7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.991284381137453*^9, 3.991284414357195*^9, 
  3.991285347669241*^9, 3.9912862225005608`*^9, 3.9913365643141003`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"82467643-3010-444e-992c-b722f9dd4005"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Final", " ", "Amplitude"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9912857043436623`*^9, 3.9912857085652905`*^9}, {
  3.991285992733837*^9, 3.991285992962179*^9}, {3.9912875746323795`*^9, 
  3.9912875781622677`*^9}},ExpressionUUID->"aec8b3f4-9308-134b-9d6a-\
d73b0879f0b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TUChannelListNew", "-", "Contactterm4"}], "//", 
   RowBox[{"RepeatedRule", "[", 
    RowBox[{"ManifestGI", "[", 
     RowBox[{"r4", "->", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"Independent", " ", "of", " ", "r4"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"FinalAmp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"%", "//", "SplitMassless"}], "//", 
             RowBox[{"ReplaceRepeated", "[", 
              RowBox[{"{", 
               RowBox[{
                TemplateBox[{"1", "3"},
                 "Mandelstam",
                 DisplayFunction->(SubscriptBox["\[ScriptS]", 
                   RowBox[{#, #2}]]& ),
                 
                 InterpretationFunction->(
                  RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ":>", 
                TemplateBox[{"2", "4"},
                 "Mandelstam",
                 DisplayFunction->(SubscriptBox["\[ScriptS]", 
                   RowBox[{#, #2}]]& ),
                 
                 InterpretationFunction->(
                  RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], "}"}], "]"}]}], 
            "//", "MandelstamtoSH"}], "//", "NoLGScalarWB"}], "//", 
          "Simplify"}], "//", "ContractBilinears"}], "//", 
        "SimplifySchouten"}], "//", "SimplifyPolynomial"}], "//", "Total"}], "//",
      "ToMandelstam"}], "//", "Simplify"}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{
    "Simplifying", " ", "using", " ", "mandelstam", " ", "rules", " ", "and", 
     " ", "schouten"}], "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.9912843877899113`*^9, 3.9912844606486664`*^9}, 
   3.991284572673584*^9, {3.9912848041015244`*^9, 3.9912850094037075`*^9}, {
   3.991285365093239*^9, 3.991285446739485*^9}, {3.9912857115947647`*^9, 
   3.9912857262226353`*^9}, {3.991287341264633*^9, 3.9912873431243935`*^9}, {
   3.9914146341963463`*^9, 
   3.991414641945017*^9}},ExpressionUUID->"86174966-f13d-cf4c-a183-\
d7b2ba9fd4b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          TemplateBox[{"1", 
            TemplateBox[{
              StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
              StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, 
             "littlegroupindex", 
             DisplayFunction -> (
              RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
             InterpretationFunction -> (
              RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
           "AAScalar",
           DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
              SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
           
           InterpretationFunction->(
            RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], " ", 
         TemplateBox[{"3", "1", "4"},
          "ABScalar",
          
          DisplayFunction->(
           RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
             "\[LeftBracketingBar]", #3, "]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "+", 
        RowBox[{"2", " ", 
         TemplateBox[{"1", 
           TemplateBox[{
             StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
             StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, 
            "littlegroupindex", 
            DisplayFunction -> (
             RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
            InterpretationFunction -> (
             RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
          "AAScalar",
          DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
             SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
         TemplateBox[{"1", "4"},
          "Mandelstam",
          DisplayFunction->(SubscriptBox["\[ScriptS]", 
            RowBox[{#, #2}]]& ),
          
          InterpretationFunction->(
           RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"3", "4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          TemplateBox[{"2", 
            TemplateBox[{
              StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
              StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
             "littlegroupindex", 
             DisplayFunction -> (
              RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
             InterpretationFunction -> (
              RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
           "AAScalar",
           DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
              SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
           
           InterpretationFunction->(
            RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], " ", 
         TemplateBox[{"3", "2", "4"},
          "ABScalar",
          
          DisplayFunction->(
           RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
             "\[LeftBracketingBar]", #3, "]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "+", 
        RowBox[{"2", " ", 
         TemplateBox[{"2", 
           TemplateBox[{
             StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
             StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
            "littlegroupindex", 
            DisplayFunction -> (
             RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
            InterpretationFunction -> (
             RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
          "AAScalar",
          DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
             SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
         TemplateBox[{"1", "3"},
          "Mandelstam",
          DisplayFunction->(SubscriptBox["\[ScriptS]", 
            RowBox[{#, #2}]]& ),
          
          InterpretationFunction->(
           RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"3", "4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       TemplateBox[{
         StyleBox["g", FontSlant -> Italic], "2"},
        "CouplingConstant",
        DisplayFunction->(SubscriptBox[#, #2]& ),
        InterpretationFunction->(
         RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", 
          SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
          "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"3", "2", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", 
          SuperscriptBox[#3, #4], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
          "]"}]& )]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(
        RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9912844206852283`*^9, 3.9912844627785606`*^9}, {
   3.991284779250044*^9, 3.9912848408208656`*^9}, {3.9912848751452065`*^9, 
   3.9912848925553284`*^9}, {3.9912849236936417`*^9, 3.991285009799183*^9}, {
   3.9912853496547947`*^9, 3.9912854473021736`*^9}, 3.9912857415282955`*^9, 
   3.9912860779445457`*^9, 3.9912862248251*^9, {3.9912873358570404`*^9, 
   3.991287343685793*^9}, 3.9913365763600483`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"d2923d52-208c-d849-b65b-801994e1d940"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "2"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], 
  "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    SuperscriptBox[
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(
      RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.9912844206852283`*^9, 3.9912844627785606`*^9}, {
   3.991284779250044*^9, 3.9912848408208656`*^9}, {3.9912848751452065`*^9, 
   3.9912848925553284`*^9}, {3.9912849236936417`*^9, 3.991285009799183*^9}, {
   3.9912853496547947`*^9, 3.9912854473021736`*^9}, 3.9912857415282955`*^9, 
   3.9912860779445457`*^9, 3.9912862248251*^9, {3.9912873358570404`*^9, 
   3.991287343685793*^9}, 3.991336577889189*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"a39db438-2595-b347-a1c5-120c610c4730"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Using", " ", "Amplitude", " ", "Factorization"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9879560810508347`*^9, 3.9879560835998135`*^9}, {
  3.9912858629488487`*^9, 
  3.991285872886421*^9}},ExpressionUUID->"ffda006b-d5d8-4243-8155-\
85a2ebf72748"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddAssumptions", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r3", "==", "4"}], ",", 
     RowBox[{"r4", "==", "3"}]}], "}"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.98793864475255*^9, 3.98793865222406*^9}, 
   3.9879560876786327`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"5b17a683-f29c-c348-a80d-8204256080bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LeftStrippedVertex", " ", 
       RowBox[{"UGPropagator", "[", 
        RowBox[{"1", ",", 
         RowBox[{"k1", "+", "k4"}], ",", 
         RowBox[{"m", "[", "1", "]"}]}], "]"}], " ", "RightStrippedVertex"}], 
      "//.", 
      RowBox[{"\[CurlyEpsilon]", "->", "0"}]}], "//", "SimplifyPolynomial"}], 
    "//", 
    RowBox[{"StandardizeExpression", "[", "]"}]}], "//", 
   "SimplifyPolynomial"}], "//", "ToMandelstam"}], "\[IndentingNewLine]", 
 RowBox[{"res", "=", 
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       TemplateBox[{"1", "4"},
        "Mandelstam",
        DisplayFunction->(SubscriptBox["\[ScriptS]", 
          RowBox[{#, #2}]]& ),
        InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ",",
        "0"}], "}"}]}], "]"}], "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.9879387167469234`*^9, 3.9879387556572247`*^9}, {
   3.9879388112153625`*^9, 3.9879388456735783`*^9}, {3.9879402471424274`*^9, 
   3.9879402571900616`*^9}, {3.987940363995817*^9, 3.9879403747602386`*^9}, {
   3.987940406798464*^9, 3.987940543222193*^9}, {3.9879406204137993`*^9, 
   3.987940629340328*^9}, {3.987941122733467*^9, 3.987941166821497*^9}, 
   3.9879412287457886`*^9, {3.9879413065256443`*^9, 3.9879413812591*^9}, {
   3.987941421695303*^9, 3.9879414294428005`*^9}, {3.9879415559993095`*^9, 
   3.987941599420412*^9}, {3.98794165193305*^9, 3.987941666214285*^9}, {
   3.9879564870021305`*^9, 3.9879564929333*^9}, {3.991285886210415*^9, 
   3.991285917830433*^9}, {3.991286423055586*^9, 3.9912864402819386`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"70261b9e-b536-0b4e-bcbc-18d175dcdba4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        TemplateBox[{"1", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
         "ABScalar",
         DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
            SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
            "\[LeftBracketingBar]", 
            SuperscriptBox[#4, #5], "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, 
            "]", "]"}]& )]}], " ", 
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
        "ABScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
           "\[LeftBracketingBar]", 
           SuperscriptBox[#4, #5], "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]",
            "]"}]& )]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        TemplateBox[{"2"},
         "Mass",
         DisplayFunction->(SubscriptBox["m", #]& ),
         InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", 
           SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
           "]"}]& )], " ", 
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", 
           SuperscriptBox[#3, #4], "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
           "]"}]& )]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "+", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.98793872437051*^9, 3.9879387558855267`*^9}, {
   3.987938817339493*^9, 3.987938846484133*^9}, 3.9879402573395576`*^9, {
   3.987940298152754*^9, 3.9879403376502647`*^9}, 3.987940375402151*^9, {
   3.9879404609374676`*^9, 3.9879405435611362`*^9}, 3.987940630197754*^9, 
   3.987941167367935*^9, 3.9879412292127647`*^9, {3.9879413218661766`*^9, 
   3.987941346816683*^9}, 3.9879413817664795`*^9, {3.9879414221873817`*^9, 
   3.9879414300583725`*^9}, {3.9879415622860966`*^9, 3.987941601017294*^9}, 
   3.9879416667782135`*^9, 3.9879560961832485`*^9, {3.9879564875987625`*^9, 
   3.9879565001285*^9}, 3.988001386964426*^9, 3.988005770954029*^9, {
   3.991285898931864*^9, 3.9912859192162285`*^9}, {3.991286424747099*^9, 
   3.9912864409357586`*^9}, 3.99133660027763*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"0302fb40-eacf-fa4f-bf42-7f08d86892cb"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    TemplateBox[{"2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    SuperscriptBox[
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(
      RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.98793872437051*^9, 3.9879387558855267`*^9}, {
   3.987938817339493*^9, 3.987938846484133*^9}, 3.9879402573395576`*^9, {
   3.987940298152754*^9, 3.9879403376502647`*^9}, 3.987940375402151*^9, {
   3.9879404609374676`*^9, 3.9879405435611362`*^9}, 3.987940630197754*^9, 
   3.987941167367935*^9, 3.9879412292127647`*^9, {3.9879413218661766`*^9, 
   3.987941346816683*^9}, 3.9879413817664795`*^9, {3.9879414221873817`*^9, 
   3.9879414300583725`*^9}, {3.9879415622860966`*^9, 3.987941601017294*^9}, 
   3.9879416667782135`*^9, 3.9879560961832485`*^9, {3.9879564875987625`*^9, 
   3.9879565001285*^9}, 3.988001386964426*^9, 3.988005770954029*^9, {
   3.991285898931864*^9, 3.9912859192162285`*^9}, {3.991286424747099*^9, 
   3.9912864409357586`*^9}, 3.991336601738674*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"aafbdc84-b359-1044-9c29-8c31ba18b5ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "first", " ", "term", " ", "in", " ", "res", " ", "simplifies", 
   " ", "at", " ", "the", " ", 
   TemplateBox[{"1", "4"},
    "Mandelstam",
    DisplayFunction->(SubscriptBox["\[ScriptS]", 
      RowBox[{#, #2}]]& ),
    InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
   "pole"}], "*)"}]], "Input",
 CellChangeTimes->{{3.991286446282099*^9, 
  3.9912864657472553`*^9}},ExpressionUUID->"5816c93c-64e7-bd47-b6a3-\
7ce51cb17365"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"res", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "//", "NoLGScalar"}], "//", 
                    RowBox[{"SplitSchoutenA", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], "//", 
                    "Expand"}], "//", "SimplifyPolynomial"}], "//", 
                  "SplitMassless"}], "//", 
                 RowBox[{"StandardizeExpression", "[", 
                  RowBox[{"{", 
                   RowBox[{"k2", "->", " ", 
                    RowBox[{
                    RowBox[{"-", "k1"}], "-", "k3", "-", "k4"}]}], "}"}], 
                  "]"}]}], "//", "PutOnShell"}], "//", "ToMandelstam"}], "//", 
              RowBox[{"ReplaceRepeated", "[", 
               RowBox[{"{", 
                RowBox[{
                 TemplateBox[{"1", "4"},
                  "Mandelstam",
                  DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                  
                  InterpretationFunction->(
                   RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ":>", " ", "0"}],
                 "}"}], "]"}]}], "//", "SplitMassless"}], "//", 
            "NoLGScalar"}], "//", 
           RowBox[{"SplitSchoutenB", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4"}], "}"}]}], "]"}]}], "//", 
          "SimplifyPolynomial"}], "//", 
         RowBox[{"StandardizeExpression", "[", "]"}]}], "//", "PutOnShell"}], 
       "//", "SplitMassless"}], "//", 
      RowBox[{"PutLGScalarFor", "[", 
       RowBox[{"3", ",", "4", ",", "3"}], "]"}]}], "//", "ToMandelstam"}], "//", 
    RowBox[{"ReplaceRepeated", "[", 
     RowBox[{"{", 
      RowBox[{
       TemplateBox[{"1", "4"},
        "Mandelstam",
        DisplayFunction->(SubscriptBox["\[ScriptS]", 
          RowBox[{#, #2}]]& ),
        InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ":>",
        " ", "0"}], "}"}], "]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.991286472655447*^9, 3.991286683949524*^9}, {
  3.9912867176137466`*^9, 3.991286746327097*^9}, {3.991286780959078*^9, 
  3.9912869944036617`*^9}, {3.991287292071068*^9, 3.991287293591255*^9}, {
  3.9912873739804993`*^9, 3.9912873780600452`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"57fae2c3-259e-9142-9223-6d85af1b6af2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], 
     "4"]}]]}]], "Output",
 CellChangeTimes->{{3.991286473809799*^9, 3.9912865689503765`*^9}, {
   3.9912866037834263`*^9, 3.991286634859129*^9}, {3.9912866680948505`*^9, 
   3.991286672718252*^9}, {3.991286723420105*^9, 3.991286746488497*^9}, {
   3.9912867909345512`*^9, 3.9912869948628654`*^9}, 3.99128729379566*^9, 
   3.991287379327179*^9, 3.991336604976597*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"b80b8d3b-c9ad-5546-a6e4-be671ec3743c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "second", " ", "term", " ", "of", " ", "res", " ", "gives", " ",
     "the", " ", "same", " ", "residue", " ", "at", " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
    "and", " ", 
    RowBox[{
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ".", 
     " ", "So"}], " ", "total", " ", "residue", " ", "is", " ", "the", " ", 
    "sum", " ", "of", " ", "residue", " ", "at", " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], ",", 
   RowBox[{
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
    "and", " ", "at", " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], 
    RowBox[{
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], 
     "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9912870233275585`*^9, 3.991287058577421*^9}, {
  3.9912870929880867`*^9, 
  3.9912871257279263`*^9}},ExpressionUUID->"9cdabc96-9a96-9446-b0a9-\
abf22dd02d44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampfactor", "=", 
  RowBox[{
   FractionBox["res1", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]], "+", 
   FractionBox[
    RowBox[{"res1", "//", 
     RowBox[{"Swap", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]], "+", 
   FractionBox[
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"res", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[{"1", "3"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ",",
         "0"}], "}"}]}], "]"}], 
    RowBox[{
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(
       RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]}]], "Input",
 CellChangeTimes->{{3.987941187536955*^9, 3.987941215686348*^9}, {
  3.9912869976234417`*^9, 3.991287002842409*^9}, {3.9912870667047195`*^9, 
  3.9912870841946774`*^9}, {3.9912871311533756`*^9, 3.991287140798044*^9}, {
  3.9912871921740494`*^9, 3.991287209560955*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"53eb43f3-2cd6-084f-8518-db4c8b510d25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "2"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], 
  "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "2"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    SuperscriptBox[
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "4"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(
      RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.9879412168469715`*^9, 3.987941231214815*^9}, 
   3.9879416729977016`*^9, 3.9879560988706894`*^9, 3.9880013902794266`*^9, 
   3.988005772004919*^9, 3.9912859327860146`*^9, 3.99128700334614*^9, {
   3.9912871371561527`*^9, 3.9912871409836216`*^9}, 3.991287209942415*^9, 
   3.9912872970606537`*^9, 3.99133660809025*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"41508586-9aaf-e842-bccf-9ffdf34cc4d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampfactor", "==", "FinalAmp"}]], "Input",
 CellChangeTimes->{{3.987956116777113*^9, 3.98795612757045*^9}, {
  3.9912871691685257`*^9, 3.9912871710910606`*^9}, {3.9912872508877506`*^9, 
  3.991287252106344*^9}, {3.9912873003742085`*^9, 3.9912873113293934`*^9}, {
  3.9912873494484577`*^9, 3.9912873497183704`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"1af1b398-bb1c-5347-a39f-92bdd5856d7f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.987956122440254*^9, 3.9879561278888016`*^9}, 
   3.9880013918289986`*^9, 3.988005772612034*^9, {3.9912871452220154`*^9, 
   3.991287171391531*^9}, 3.9912872112824535`*^9, 3.9912872523125114`*^9, {
   3.9912873033584023`*^9, 3.991287306279812*^9}, 3.991287350159212*^9, 
   3.9913366112618237`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"a1cc418a-e523-7846-a2aa-5688faf65192"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Higher spin Compton amplitudes", "Title",
 CellChangeTimes->{{3.9913698320477448`*^9, 
  3.9913698523492126`*^9}},ExpressionUUID->"672a426f-5914-7d44-b32a-\
3312d34eacbb"],

Cell[TextData[{
 "In this file, we compute the higher spin Compton amplitudes . We \
particularly focus on the Weinberg Minimal (",
 StyleBox["WM",
  FontSlant->"Italic"],
 ") amplitudes which have been computed in the arxiv : 2506.12431 and \
2504.06343 . We follow the following steps :\n \n 1. Compute the Feynman \
rules\n 2. Compute the exchange diagrams\n 3. Compute the gauge \
transformation\n 4. Implement the contact term algorithm to restore gauge \
invariance . \n 5. Write the final answer in a manifestly gauge invariant \
form .\n  \n  Every function can be written in two forms : (1) Symbolic form \
and (2) Expression form . The functions come with an argument which takes two \
values ",
 StyleBox["sym",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 " (stands for symbolic) and ",
 StyleBox["exp",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 " (stands for expression) . By default the argument is ",
 StyleBox["sym",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 " . To change sym to exp, one can use the command ",
 StyleBox["ToExp",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 " .  In general, any symbol with ",
 StyleBox["sym ",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["is same as the symbol itself i.e. X_[",
  FontWeight->"Bold"],
 StyleBox["sym",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["]:=X.",
  FontWeight->"Bold"],
 "\n  \n",
 StyleBox["  The sections with a * must also be run but can be skipped for \
reading.",
  FontColor->RGBColor[0.8, 0.3, 0.8]]
}], "Input",
 CellChangeTimes->{{3.991369854318985*^9, 3.9913699178336697`*^9}, {
  3.9913699854353256`*^9, 3.991370533798172*^9}, {3.9913705821283054`*^9, 
  3.991370661877119*^9}, {3.991370771664566*^9, 3.9913707746588154`*^9}, {
  3.991370820026943*^9, 3.991370823962185*^9}, {3.9913737041560516`*^9, 
  3.9913737398614197`*^9}, {3.991387509239153*^9, 
  3.9913875714252434`*^9}},ExpressionUUID->"94deb116-f721-c047-baaa-\
a1278be158e3"],

Cell[CellGroupData[{

Cell["Setup", "Chapter",
 CellChangeTimes->{{3.9913712962969913`*^9, 
  3.9913712974709797`*^9}},ExpressionUUID->"b52a74b3-f82b-2545-9806-\
9b5781928c60"],

Cell[CellGroupData[{

Cell[TextData[{
 "ToExp",
 StyleBox["*",
  FontColor->RGBColor[0.8, 0.3, 0.8]]
}], "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9913743262367764`*^9, 3.991374334895056*^9}, 
   3.9913754486842785`*^9},ExpressionUUID->"69eb5486-e6ce-6f4c-a915-\
896a3ebf0fdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToExp", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "//.", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"xfactor", "[", "i___", "]"}], ":>", " ", 
      RowBox[{"Xfactor", "[", "i", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"X_", "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"ScalarList", ",", "X"}], "]"}]}], ":>", " ", 
      RowBox[{"X", "[", "exp", "]"}]}]}], "\[IndentingNewLine]", 
    "}"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991374336287735*^9, 3.9913743948847847`*^9}, 
   3.991374481798561*^9, {3.991375067464905*^9, 3.991375156091921*^9}, {
   3.9913752589711323`*^9, 3.991375282669552*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"2ce86515-2386-304e-8d06-958f25fdb32d"],

Cell[BoxData[
 RowBox[{"sym", "/:", 
  RowBox[{"X_", "[", "sym", "]"}], ":=", "X", " ", 
  RowBox[{"(*", 
   RowBox[{"extracts", " ", "the", " ", "symbol", " ", "for", " ", 
    StyleBox["sym",
     FontSlant->"Italic"]}], "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991373813710739*^9, 3.991373856309147*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"a849e7ac-f192-9244-a78b-1c2e865e02dd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "making extra shortcuts",
 StyleBox["*",
  FontColor->RGBColor[0.8, 0.3, 0.8]]
}], "Section",
 CellChangeTimes->{{3.991373666231598*^9, 3.9913736987643223`*^9}, {
  3.9913737662042904`*^9, 
  3.9913737738907204`*^9}},ExpressionUUID->"4449382d-5b0a-5942-90c4-\
3222cd238c6e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Kronecker", " ", "delta", " ", "and", " ", "Heaviside", " ", "theta"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9913739697827606`*^9, 
  3.991373982232937*^9}},ExpressionUUID->"07dea981-6fee-6943-8752-\
d881a3558259"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KD", "=", "KroneckerDelta"}], ";", 
  RowBox[{"HT", "=", "HeavisideTheta"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991373983259388*^9, 3.9913739933738346`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"7821ff74-6176-d649-8698-cd6011675de6"],

Cell[BoxData[
 RowBox[{"(*", "xfactor", "*)"}]], "Input",
 CellChangeTimes->{{3.9913739659022274`*^9, 
  3.9913739684722767`*^9}},ExpressionUUID->"1e79996a-1f9a-7f43-a22e-\
82d7e8bff3b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MakeBoxes", "[", 
   RowBox[{
    RowBox[{"xfactor", "[", 
     RowBox[{"Mlleg_", ",", "Msleg_", ",", "hel_"}], "]"}], ",", 
    RowBox[{"StandardForm", "|", "TraditionalForm"}]}], "]"}], ":=", 
  RowBox[{"TemplateBox", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ToBoxes", "[", "Mlleg", "]"}], ",", 
      RowBox[{"ToBoxes", "[", "Msleg", "]"}], ",", "hel"}], "}"}], 
    ",", "\"\<Xfactor\>\"", ",", 
    RowBox[{"DisplayFunction", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SubsuperscriptBox", "[", 
        RowBox[{"\"\<X\>\"", ",", 
         RowBox[{"RowBox", "[", 
          RowBox[{"{", 
           RowBox[{"#1", ",", "#2"}], "}"}], "]"}], ",", "#3"}], "]"}], "&"}],
       ")"}]}], ",", 
    RowBox[{"InterpretationFunction", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"RowBox", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<xfactor\>\"", ",", "\"\<[\>\"", ",", "#1", 
          ",", "\"\<,\>\"", ",", "#2", ",", "\"\<,\>\"", ",", "#3", 
          ",", "\"\<]\>\""}], "}"}], "]"}], "&"}], ")"}]}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991373004179764*^9, 3.99137331442054*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0ddb6427-8ab8-6546-b556-52a1dcef752a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xfactoralias", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<xf\>\"", "->", 
     RowBox[{"TemplateBox", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ToBoxes", "[", "\[Placeholder]", "]"}], ",", 
         RowBox[{"ToBoxes", "[", "\[Placeholder]", "]"}], ",", 
         RowBox[{"ToBoxes", "[", "\[Placeholder]", "]"}]}], "}"}], 
       ",", "\"\<Xfactor\>\"", ",", 
       RowBox[{"DisplayFunction", "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SubsuperscriptBox", "[", 
           RowBox[{"\"\<X\>\"", ",", 
            RowBox[{"RowBox", "[", 
             RowBox[{"{", 
              RowBox[{"#1", ",", "#2"}], "}"}], "]"}], ",", "#3"}], "]"}], 
          "&"}], ")"}]}], ",", 
       RowBox[{"InterpretationFunction", "->", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RowBox", "[", 
           RowBox[{"{", 
            
            RowBox[{"\"\<xfactor\>\"", ",", "\"\<[\>\"", ",", "#1", 
             ",", "\"\<,\>\"", ",", "#2", ",", "\"\<,\>\"", ",", "#3", 
             ",", "\"\<]\>\""}], "}"}], "]"}], "&"}], ")"}]}]}], "\n", 
      "]"}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991373569092617*^9, 3.991373631121313*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"35e393c3-1785-e840-8cd1-c049e9d3d47e"],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", "}"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CurrentValue", "[", 
      RowBox[{"$FrontEndSession", ",", "InputAliases"}], "]"}], "=", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"CurrentValue", "[", 
        RowBox[{"$FrontEndSession", ",", "InputAliases"}], "]"}], ",", 
       "xfactoralias"}], "]"}]}], ";"}]}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.991373636740761*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"f95ff32f-e5c0-7d4d-9ae5-cd8c770285c3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Declare legs", "Section",
 CellChangeTimes->{{3.991373684737894*^9, 
  3.991373692301359*^9}},ExpressionUUID->"dddb0bdb-b90f-1e47-85d8-\
da063a1344db"],

Cell["\<\
Legs 1, 2 are massive with equal masses and Legs 3, 4 are massless\
\>", "Input",
 CellChangeTimes->{{3.991371299193409*^9, 3.991371347236864*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"327de898-aea8-1442-9a2c-eb6cd3201fa5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAssumptions", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeclareLegs", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"3", ",", "4"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"AddAssumptions", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m", "[", "1", "]"}], "==", 
    RowBox[{"m", "[", "2", "]"}]}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DeclareMomentumConservation", "[", 
  RowBox[{
   RowBox[{"k1", "+", "k2", "+", "k3", "+", "k4"}], ",", 
   RowBox[{"$Mandelstams", "->", 
    RowBox[{"{", 
     RowBox[{
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ",", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
     "}"}]}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913716106781235`*^9, 3.9913716669987698`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"8efa3429-5bec-9c4d-9d68-a945cc1ea9c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"1"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "\[NotEqual]", 
   "0"}], "&&", 
  RowBox[{
   TemplateBox[{"1"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "\[Element]", 
   TemplateBox[{},
    "Reals"]}], "&&", 
  RowBox[{
   TemplateBox[{"2"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "\[NotEqual]", 
   "0"}], "&&", 
  RowBox[{
   TemplateBox[{"2"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "\[Element]", 
   TemplateBox[{},
    "Reals"]}], "&&", 
  RowBox[{
   TemplateBox[{"3"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "\[Equal]", 
   "0"}], "&&", 
  RowBox[{
   TemplateBox[{"4"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "\[Equal]", 
   "0"}], "&&", 
  RowBox[{
   TemplateBox[{"1"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "\[Equal]", 
   TemplateBox[{"2"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )]}]}]], "Output",
 CellChangeTimes->{3.991371669943472*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"9daacdd9-b616-a247-9472-1914a8b84880"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{"1", "3"},
    "Mandelstam",
    DisplayFunction->(SubscriptBox["\[ScriptS]", 
      RowBox[{#, #2}]]& ),
    InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], ",", 
   TemplateBox[{"1", "4"},
    "Mandelstam",
    DisplayFunction->(SubscriptBox["\[ScriptS]", 
      RowBox[{#, #2}]]& ),
    InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9913716715457115`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"cc9e31cb-0d5b-5341-b9d3-1a7b09697694"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"leg1", "=", 
   RowBox[{"1", "[", 
    TemplateBox[{
      StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
      StyleBox["1", FontColor -> RGBColor[1, 0, 0]]},
     "littlegroupindex",
     DisplayFunction->(RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
     InterpretationFunction->(RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leg2", "=", 
   RowBox[{"2", "[", 
    TemplateBox[{
      StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
      StyleBox["2", FontColor -> RGBColor[1, 0, 0]]},
     "littlegroupindex",
     DisplayFunction->(RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
     InterpretationFunction->(RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], 
    "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991371718639477*^9, 3.9913717520576935`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"868fee4a-80b1-394a-8d85-f190fefcffb3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Types of scalars", "Section",
 CellChangeTimes->{{3.991371207642729*^9, 3.99137121073946*^9}, {
  3.991374294479929*^9, 
  3.99137429927318*^9}},ExpressionUUID->"ba228ef2-de73-0d42-9809-\
e24b847d1844"],

Cell["\<\
Lets first write down all the dimensionless scalars which will appear at \
various stages.\
\>", "Input",
 CellChangeTimes->{{3.9913712125245457`*^9, 3.991371269509699*^9}, {
  3.99137430364382*^9, 3.9913743155078583`*^9}, {3.991376836473694*^9, 
  3.99137686614044*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"8404e899-77ec-fc42-9219-2db1ddec948e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ScalarList", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[CapitalOmega]0", ",", "\[CapitalUpsilon]t", ",", "\[CapitalUpsilon]u", 
     ",", "\[CapitalOmega]0GI", ",", "\[CapitalUpsilon]tGI", ",", 
     "\[CapitalUpsilon]uGI", ",", "\[Phi]0", ",", "\[Phi]t0", ",", "\[Phi]13",
      ",", "\[Phi]14", ",", "\[Phi]23", ",", "\[Phi]24"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.991375098253666*^9, 3.991375102213833*^9}, {
  3.9913763549181137`*^9, 3.9913763555520344`*^9}, {3.9913766067385693`*^9, 
  3.99137660791819*^9}, {3.9913767590947685`*^9, 3.9913767610889893`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"80c01456-459d-ad49-8447-63bff992831a"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"{", 
   RowBox[{
   "\[CapitalOmega]0", ",", "\[CapitalOmega]0GI", ",", "\[CapitalUpsilon]tGI",
     ",", "\[CapitalUpsilon]uGI", ",", "\[Phi]0", ",", "\[Phi]t0", ",", 
    "\[Phi]13", ",", "\[Phi]14", ",", "\[Phi]23", ",", "\[Phi]24"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.991374428234249*^9, 3.9913744576401176`*^9}, 
   3.9913751066292706`*^9, {3.991375204003641*^9, 3.9913752436905155`*^9}, {
   3.991376351390169*^9, 3.9913763527606735`*^9}, {3.991376610427948*^9, 
   3.9913766110982685`*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"0bda5b66-4b1b-ab45-bb8e-153ef502a830"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"These", " ", "are", " ", "the", " ", "basic", " ", "scalars"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]0", "[", "exp", "]"}], "=", 
    FractionBox[
     TemplateBox[{"leg1", "leg2"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )]]}], ";", 
   RowBox[{
    RowBox[{"\[Phi]t0", "[", "exp", "]"}], "=", 
    FractionBox[
     TemplateBox[{"leg1", "leg2"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )]]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913712812084255`*^9, 3.9913712926401615`*^9}, {
  3.9913713797154045`*^9, 3.9913713812034283`*^9}, {3.991371700886732*^9, 
  3.991371710849041*^9}, {3.9913717596267643`*^9, 3.991371816637779*^9}, {
  3.9913718593732433`*^9, 3.9913718892084312`*^9}, {3.9913777741934204`*^9, 
  3.9913777746292686`*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"722ed8e7-0348-664b-b4e3-b457dd1e6523"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]13", "[", "exp", "]"}], "=", 
   FractionBox[
    TemplateBox[{"leg1", "3", "leg1"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
    SuperscriptBox[
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"]]}], ";", 
  RowBox[{
   RowBox[{"\[Phi]23", "[", "exp", "]"}], "=", 
   FractionBox[
    TemplateBox[{"leg2", "3", "leg2"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
    SuperscriptBox[
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"]]}], ";", 
  RowBox[{
   RowBox[{"\[Phi]14", "[", "exp", "]"}], "=", 
   FractionBox[
    TemplateBox[{"leg1", "4", "leg1"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
    SuperscriptBox[
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"]]}], ";", 
  RowBox[{
   RowBox[{"\[Phi]24", "[", "exp", "]"}], "=", 
   FractionBox[
    TemplateBox[{"leg2", "4", "leg2"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
    SuperscriptBox[
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"]]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991371826035612*^9, 3.991371880929617*^9}, {
  3.99137191277483*^9, 3.9913719208505077`*^9}, {3.9913720634691772`*^9, 
  3.991372087087263*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"af25dc4a-b805-a142-8cb8-48203b1ba606"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"These", " ", "Scalars", " ", "appear"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalOmega]0", "[", "exp", "]"}], "[", "S_", "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[Phi]0", "[", "exp", "]"}], "S"], 
      SuperscriptBox[
       RowBox[{"\[Phi]t0", "[", "exp", "]"}], "S"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalUpsilon]t", "[", "exp", "]"}], "[", "S_", "]"}], ":=",
      " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"S", "-", "b"}]], 
         SuperscriptBox["2", 
          RowBox[{"S", "-", "b"}]]], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"S", "-", 
              RowBox[{"2", "a"}]}], ",", "b"}], "]"}], 
           RowBox[{"PropCoeff", "[", 
            RowBox[{"S", ",", "a", ",", "4"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"S", "-", "b"}], "2"], "]"}]}], "}"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Phi]14", "[", "exp", "]"}], " ", 
           RowBox[{"\[Phi]23", "[", "exp", "]"}]}], ")"}], 
         RowBox[{"S", "-", "b", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalOmega]0", "[", "exp", "]"}], "[", "b", "]"}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", 
         RowBox[{"S", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalUpsilon]u", "[", "exp", "]"}], "[", "S_", "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"S", "-", "b"}]], 
         SuperscriptBox["2", 
          RowBox[{"S", "-", "b"}]]], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"S", "-", 
              RowBox[{"2", "a"}]}], ",", "b"}], "]"}], 
           RowBox[{"PropCoeff", "[", 
            RowBox[{"S", ",", "a", ",", "4"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"S", "-", "b"}], "2"], "]"}]}], "}"}]}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Phi]13", "[", "exp", "]"}], " ", 
           RowBox[{"\[Phi]24", "[", "exp", "]"}]}], ")"}], 
         RowBox[{"S", "-", "b", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalOmega]0", "[", "exp", "]"}], "[", "b", "]"}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", 
         RowBox[{"S", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.963921293271242*^9, 3.963921415108555*^9}, {
  3.9639214606052856`*^9, 3.9639216124279137`*^9}, {3.9639216683859386`*^9, 
  3.9639217050284004`*^9}, {3.963922049092329*^9, 3.96392205191757*^9}, {
  3.9913724314661217`*^9, 3.991372459274372*^9}, {3.9913764510789623`*^9, 
  3.9913765405585785`*^9}, {3.991376570918812*^9, 3.991376598046604*^9}, {
  3.991376751980278*^9, 3.9913767523351383`*^9}, {3.9913767992402534`*^9, 
  3.991376812502756*^9}, {3.991376970901373*^9, 3.9913769992114754`*^9}, {
  3.99137720057024*^9, 3.9913772104361477`*^9}, {3.9913777667183037`*^9, 
  3.9913777671704273`*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"54749f1a-4167-7044-8837-3cf6594385e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "gauge", " ", "invariant", " ", 
    "scalars", " ", "will", " ", "appear", " ", "in", " ", "the", " ", 
    "final", " ", "gauge", " ", "invariant", " ", 
    RowBox[{"amplitudes", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalOmega]0GI", "[", "exp", "]"}], "[", 
      RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", " ", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"SHBB", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"]]}], 
       RowBox[{"HT", "[", 
        RowBox[{"h3", ",", "h4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAB", "[", 
          RowBox[{"4", ",", "1", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "4"]], 
       RowBox[{"HT", "[", 
        RowBox[{"h3", ",", 
         RowBox[{"-", "h4"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAB", "[", 
          RowBox[{"3", ",", "1", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "4"]], 
       RowBox[{"HT", "[", 
        RowBox[{
         RowBox[{"-", "h3"}], ",", "h4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{
         RowBox[{"-", "h3"}], ",", 
         RowBox[{"-", "h4"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalUpsilon]tGI", "[", "exp", "]"}], "[", 
      RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"+", " ", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"SHBB", "[", " ", 
           RowBox[{"leg1", ",", "4"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"]]}], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHBB", "[", " ", 
          RowBox[{"leg2", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{"h3", ",", "h4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", " ", 
          RowBox[{"leg1", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHBB", "[", " ", 
          RowBox[{"leg2", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{"h3", ",", 
         RowBox[{"-", "h4"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHBB", "[", " ", 
          RowBox[{"leg1", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", " ", 
          RowBox[{"leg2", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{
         RowBox[{"-", "h3"}], ",", "h4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", " ", 
          RowBox[{"leg1", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", " ", 
          RowBox[{"leg2", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{
         RowBox[{"-", "h3"}], ",", 
         RowBox[{"-", "h4"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalUpsilon]uGI", "[", "exp", "]"}], "[", 
      RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"+", " ", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"SHBB", "[", " ", 
           RowBox[{"leg1", ",", "3"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"]]}], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHBB", "[", " ", 
          RowBox[{"leg2", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{"h3", ",", "h4"}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", " ", 
          RowBox[{"leg2", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHBB", "[", " ", 
          RowBox[{"leg1", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{"h3", ",", 
         RowBox[{"-", "h4"}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHBB", "[", " ", 
          RowBox[{"leg2", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", " ", 
          RowBox[{"leg1", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{
         RowBox[{"-", "h3"}], ",", "h4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", " ", 
          RowBox[{"leg1", ",", "3"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"SHAA", "[", " ", 
          RowBox[{"leg2", ",", "4"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"m", "[", "1", "]"}], "2"]], 
       RowBox[{"HT", "[", 
        RowBox[{
         RowBox[{"-", "h3"}], ",", 
         RowBox[{"-", "h4"}]}], "]"}]}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.963917553245804*^9, 3.9639177858383904`*^9}, {
   3.9639284537298527`*^9, 3.9639284921175175`*^9}, {3.9913741706758804`*^9, 
   3.9913741726431503`*^9}, {3.991374409869276*^9, 3.991374422987644*^9}, 
   3.991376603792101*^9, {3.991377760826626*^9, 3.991377762114956*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"9e373ff4-f441-f44d-bbed-88fc398f3335"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Important identities",
 StyleBox["*",
  FontColor->RGBColor[0.8, 0.3, 0.8]]
}], "Section",
 CellChangeTimes->{{3.991382972726965*^9, 3.9913829785034847`*^9}, 
   3.9913845116572056`*^9},ExpressionUUID->"a4e21c76-6f00-e144-834f-\
04c1ff8e98ff"],

Cell["\<\
The scalars satisfy various important identities which are as follows :\
\>", "Input",
 CellChangeTimes->{{3.9913829832511997`*^9, 3.9913830049918327`*^9}, 
   3.9913844741208534`*^9},
 FormatType->
  "TextForm",ExpressionUUID->"5695fbe6-5c7c-c540-8ed6-3a2eaff73876"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Identities1", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"expr", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         TemplateBox[{"leg1", "a_"},
          "AAScalar",
          
          DisplayFunction->(
           RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
             "\[RightAngleBracket]"}]& ),
          InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
         TemplateBox[{"b_", "2", "a_"},
          "ABScalar",
          
          DisplayFunction->(
           RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
             "\[LeftBracketingBar]", #3, "]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "/;", 
        RowBox[{"a", "=!=", "b"}]}], ":>", 
       RowBox[{
        RowBox[{"-", " ", 
         TemplateBox[{"leg1", "a"},
          "AAScalar",
          
          DisplayFunction->(
           RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
             "\[RightAngleBracket]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}], 
        TemplateBox[{"b", "1", "a"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         TemplateBox[{"leg1", "b_"},
          "BBScalar",
          DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
          InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
         TemplateBox[{"b_", "2", "a_"},
          "ABScalar",
          
          DisplayFunction->(
           RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
             "\[LeftBracketingBar]", #3, "]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "/;", 
        RowBox[{"a", "=!=", "b"}]}], ":>", " ", 
       RowBox[{
        RowBox[{"-", 
         TemplateBox[{"leg1", "b"},
          "BBScalar",
          DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
          
          InterpretationFunction->(
           RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], 
        TemplateBox[{"b", "1", "a"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}]}], "}"}]}], 
   "//.", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        TemplateBox[{"leg1", "a_"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"b_", "1", "a_"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "/;", 
       RowBox[{"a", "=!=", "b"}]}], ":>", 
      RowBox[{
       RowBox[{"2", 
        TemplateBox[{"leg1", "b"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"1", "a"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
       "+", 
       RowBox[{
        TemplateBox[{"1"},
         "Mass",
         DisplayFunction->(SubscriptBox["m", #]& ),
         InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
        TemplateBox[{"a", "b"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"leg1", "a"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        TemplateBox[{"leg2", "a_"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"b_", "2", "a_"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "/;", 
       RowBox[{"a", "=!=", "b"}]}], ":>", 
      RowBox[{
       RowBox[{"2", 
        TemplateBox[{"leg2", "b"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"2", "a"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
       "+", 
       RowBox[{
        TemplateBox[{"1"},
         "Mass",
         DisplayFunction->(SubscriptBox["m", #]& ),
         InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
        TemplateBox[{"a", "b"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"leg2", "a"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        TemplateBox[{"leg1", "b_"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"b_", "1", "a_"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "/;", 
       RowBox[{"a", "=!=", "b"}]}], ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         TemplateBox[{"1"},
          "Mass",
          DisplayFunction->(SubscriptBox["m", #]& ),
          InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )]}], " ", 
        TemplateBox[{"leg1", "b"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"a", "b"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], "+", 
       RowBox[{"2", 
        TemplateBox[{"1", "b"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
        TemplateBox[{"leg1", "a"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        TemplateBox[{"leg2", "b_"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"b_", "2", "a_"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "/;", 
       RowBox[{"a", "=!=", "b"}]}], ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         TemplateBox[{"1"},
          "Mass",
          DisplayFunction->(SubscriptBox["m", #]& ),
          InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )]}], " ", 
        TemplateBox[{"leg2", "b"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"a", "b"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], "+", 
       RowBox[{"2", 
        TemplateBox[{"2", "b"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
        TemplateBox[{"leg2", "a"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Identities2", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       TemplateBox[{"4", "i_", "3"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
       TemplateBox[{"3", "r4"},
        "AAScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
           "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}],
       ":>", " ", 
      RowBox[{
       RowBox[{"2", 
        TemplateBox[{"4", "r4"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"i", "3"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
       "+", 
       RowBox[{
        TemplateBox[{"3", "4"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"r4", "i", "3"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       TemplateBox[{"3", "i_", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{
          "\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
       TemplateBox[{"3", "r4"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
        InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}],
       ":>", " ", 
      RowBox[{
       RowBox[{"2", 
        TemplateBox[{"4", "r4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"i", "3"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
       "+", 
       RowBox[{
        TemplateBox[{"3", "i", "r4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"3", "4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       TemplateBox[{"r4", "i_", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
       TemplateBox[{"4", "i_", "3"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], ":>", 
      RowBox[{
       RowBox[{"2", 
        TemplateBox[{"i", "4"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
        TemplateBox[{"r4", "i", "3"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "-", 
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"2"},
          "Mass",
          DisplayFunction->(SubscriptBox["m", #]& ),
          InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
        TemplateBox[{"4", "r4"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"3", "4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       TemplateBox[{"4", "i_", "r4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
       TemplateBox[{"3", "i_", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], ":>", 
      RowBox[{
       RowBox[{"2", " ", 
        TemplateBox[{"3", "i", "r4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"i", "4"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], 
       "-", 
       RowBox[{
        SuperscriptBox[
         TemplateBox[{"2"},
          "Mass",
          DisplayFunction->(SubscriptBox["m", #]& ),
          InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
        TemplateBox[{"3", "4"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
        " ", 
        TemplateBox[{"4", "r4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       TemplateBox[{"4", "i_", "r4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
       TemplateBox[{"3", "4"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
        InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}],
       ":>", " ", 
      RowBox[{
       RowBox[{"2", 
        TemplateBox[{"i", "4"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"3", "r4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], "-", 
       RowBox[{
        TemplateBox[{"4", "i", "3"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
        TemplateBox[{"4", "r4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       TemplateBox[{"r4", "i_", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
       TemplateBox[{"3", "4"},
        "AAScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
           "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}],
       ":>", " ", 
      RowBox[{
       RowBox[{"2", 
        TemplateBox[{"i", "4"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], 
        TemplateBox[{"3", "r4"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}], "-", 
       RowBox[{
        TemplateBox[{"3", "i", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
        TemplateBox[{"4", "r4"},
         "AAScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
            "\[RightAngleBracket]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]}]}]}], 
    "}"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991383422226515*^9, 3.9913834848312473`*^9}, {
  3.991383516566311*^9, 3.9913837812540817`*^9}, {3.991383964156397*^9, 
  3.991384049389147*^9}, {3.9913842535936775`*^9, 3.991384372719879*^9}, {
  3.991384858273548*^9, 3.9913849103995247`*^9}, {3.9913849501730537`*^9, 
  3.9913850523926163`*^9}, {3.991385128917675*^9, 3.9913851448991604`*^9}, {
  3.991385200543741*^9, 3.991385244250555*^9}, {3.9913853076385593`*^9, 
  3.991385329704582*^9}, {3.9913859352672577`*^9, 3.991385943409582*^9}, {
  3.991386043956047*^9, 3.9913860492876797`*^9}},
 CellLabel->
  "In[649]:=",ExpressionUUID->"92e36f53-ec62-d348-a582-65c4d0169434"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "here", " ", "are", " ", "the", " ", "derivations", " ", "of", " ", "few", " ",
    "of", " ", "these"}], "*)"}]], "Input",
 CellChangeTimes->{{3.991384485283596*^9, 
  3.9913844966873417`*^9}},ExpressionUUID->"0c3bd764-cf21-974f-b132-\
aa215d92d17c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      TemplateBox[{"leg1", "a"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], 
      TemplateBox[{"b", "1", "a"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "//", 
     "NoLGScalar"}], "//", 
    RowBox[{"SplitSchoutenA", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "a"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "b"}], "}"}]}], "]"}]}], "//", 
   "SimplifyPolynomial"}], "//", "NoMasslessLGScalar"}]], "Input",
 CellChangeTimes->{{3.9913833228806896`*^9, 3.991383377916752*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"25497cff-0142-e347-8d62-019cce6793b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"1", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "b"},
    "AAScalar",
    DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
       SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
   TemplateBox[{"a", "1", "a"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "+", 
  RowBox[{
   TemplateBox[{"1"},
    "Mass",
    DisplayFunction->(SubscriptBox["m", #]& ),
    InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
   TemplateBox[{"a", "b"},
    "AAScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
   TemplateBox[{"1", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "a"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", 
       SuperscriptBox[#, #2], ",", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}]}]], "Output",
 CellChangeTimes->{{3.991383338122452*^9, 3.99138337814102*^9}},
 CellLabel->
  "Out[511]=",ExpressionUUID->"8e949a82-ccd4-8044-b8b4-365144441112"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      TemplateBox[{"leg1", "b"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
      TemplateBox[{"b", "1", "a"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "//", 
     "NoLGScalar"}], "//", 
    RowBox[{"SplitSchoutenB", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "a"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "b"}], "}"}]}], "]"}]}], "//", 
   "SimplifyPolynomial"}], "//", "NoMasslessLGScalar"}]], "Input",
 CellChangeTimes->{{3.991383398801117*^9, 3.9913834122051487`*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"49ac3173-0e97-c243-a910-4d0709479863"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"1"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )]}], " ", 
   TemplateBox[{"1", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "b"},
    "AAScalar",
    DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
       SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
   TemplateBox[{"a", "b"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
    InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], "+", 
  RowBox[{
   TemplateBox[{"b", "1", "b"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"1", 
     TemplateBox[{
       StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
       StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
      DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
      InterpretationFunction -> (
       RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "a"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", 
       SuperscriptBox[#, #2], ",", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}]}]], "Output",
 CellChangeTimes->{3.9913834125309277`*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"71b95573-5a12-314d-b762-bec87496591f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     TemplateBox[{"4", "2", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"3", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}], "//",
     "NoLGScalar"}], "//", 
   RowBox[{"SplitSchoutenA", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "r4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "//", 
  "SimplifyPolynomial"}]], "Input",
 CellChangeTimes->{{3.9913830704622936`*^9, 3.9913831187436676`*^9}, {
  3.991383873166481*^9, 3.9913838971194706`*^9}},
 CellLabel->
  "In[519]:=",ExpressionUUID->"12e2cc43-191e-434f-a131-28dac26e120c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"4", "r4"},
    "AAScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
   TemplateBox[{"3", "2", "3"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "+", 
  RowBox[{
   TemplateBox[{"3", "4"},
    "AAScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
   TemplateBox[{"r4", "2", "3"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}]], "Output",
 CellChangeTimes->{{3.99138387889657*^9, 3.99138389735462*^9}},
 CellLabel->
  "Out[519]=",ExpressionUUID->"8c060edb-60e2-7f40-9d06-2a2b81c7e352"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"3", "r4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], "//",
     "NoLGScalar"}], "//", 
   RowBox[{"SplitSchoutenB", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "r4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "//", 
  "SimplifyPolynomial"}]], "Input",
 CellChangeTimes->{{3.991383943770256*^9, 3.991383955051136*^9}},
 CellLabel->
  "In[520]:=",ExpressionUUID->"a78d4c07-b0eb-d648-9da7-59feab72cd14"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"3", "2", "r4"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"3", "4"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
    InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], "+", 
  RowBox[{
   TemplateBox[{"3", "2", "3"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"4", "r4"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]], "Output",
 CellChangeTimes->{3.991383955283222*^9},
 CellLabel->
  "Out[520]=",ExpressionUUID->"dfc5b0d0-5edc-3747-b522-a6f08b2f8ea1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       TemplateBox[{"r4", "2", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
       TemplateBox[{"4", "2", "3"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "//", 
      "NoLGScalar"}], "//", 
     RowBox[{"SplitSchoutenA", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "r4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "SimplifyPolynomial"}], "//", "SplitMassless"}], "//", 
  "PutOnShell"}]], "Input",
 CellChangeTimes->{{3.9913841045044346`*^9, 3.991384189427807*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"3648fc1c-d5f5-9d46-a4b3-2c32a05de9d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"4", "2", "4"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"r4", "2", "3"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "-", 
  RowBox[{
   SuperscriptBox[
    TemplateBox[{"2"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
   TemplateBox[{"4", "r4"},
    "AAScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
   TemplateBox[{"3", "4"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]], "Output",
 CellChangeTimes->{{3.991384119546873*^9, 3.9913841897126503`*^9}},
 CellLabel->
  "Out[530]=",ExpressionUUID->"31906e1c-2e26-a642-a27b-995821f1c1a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       TemplateBox[{"4", "2", "r4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], 
       TemplateBox[{"3", "2", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "//", 
      "NoLGScalar"}], "//", 
     RowBox[{"SplitSchoutenB", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "r4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "SimplifyPolynomial"}], "//", "SplitMassless"}], "//", 
  "PutOnShell"}]], "Input",
 CellChangeTimes->{{3.9913842061176414`*^9, 3.9913842161892567`*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"857cedfb-1c28-3943-a61e-5e008faddbf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"3", "2", "r4"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"4", "2", "4"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "-", 
  RowBox[{
   SuperscriptBox[
    TemplateBox[{"2"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
   TemplateBox[{"3", "4"},
    "AAScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
   TemplateBox[{"4", "r4"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]], "Output",
 CellChangeTimes->{3.9913842183191376`*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"55f0c38b-e88b-9440-b885-74e8443df62f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        TemplateBox[{"3", "1", "3"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
        TemplateBox[{"3", "r4"},
         "BBScalar",
         DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], "//.", 
       RowBox[{
        TemplateBox[{"3", "1", "3"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], ":>", " ", 
        TemplateBox[{"4", "2", "4"},
         "ABScalar",
         DisplayFunction->(
          RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
            "\[LeftBracketingBar]", #3, "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}], "//", 
      "NoLGScalar"}], "//", 
     RowBox[{"SplitSchoutenB", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "r4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "SimplifyPolynomial"}], "//", "SplitMassless"}], "//", 
  "PutOnShell"}]], "Input",
 CellChangeTimes->{{3.991384697382904*^9, 3.991384717708084*^9}, {
  3.991384792543051*^9, 3.9913848232626667`*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"1fa4cefc-0c60-0841-93d3-ee5f1d1c7d53"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TemplateBox[{"4", "2", "r4"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"3", "4"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
    InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], "+", 
  RowBox[{
   TemplateBox[{"4", "2", "3"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"4", "r4"},
    "BBScalar",
    DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]}]], "Input",
 CellChangeTimes->{{3.991384976103054*^9, 
  3.9913849831212883`*^9}},ExpressionUUID->"487f16f5-d57b-9c40-8911-\
234c74748823"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       TemplateBox[{"r4", "2", "4"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
       TemplateBox[{"3", "4"},
        "AAScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, ",", #2, 
           "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}],
       "//", "NoLGScalar"}], "//", 
     RowBox[{"SplitSchoutenA", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "r4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}]}], "]"}]}], "//", 
    "SimplifyPolynomial"}], "//", "SplitMassless"}], "//", 
  "PutOnShell"}]], "Input",
 CellChangeTimes->{{3.991385061820324*^9, 3.991385076322481*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"21109a99-d321-6a4a-b8dd-df414d129775"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}], " ", 
   TemplateBox[{"3", "2", "4"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "+", 
  RowBox[{
   TemplateBox[{"3", "r4"},
    "AAScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
    InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
   TemplateBox[{"4", "2", "4"},
    "ABScalar",
    DisplayFunction->(
     RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
       "\[LeftBracketingBar]", #3, "]"}]& ),
    InterpretationFunction->(
     RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}]], "Output",
 CellChangeTimes->{3.9913850765293865`*^9},
 CellLabel->
  "Out[558]=",ExpressionUUID->"43c03367-01b6-cf45-ba68-6b719d9454a7"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Feynman rules", "Chapter",
 CellChangeTimes->{{3.991370559529917*^9, 3.991370568275713*^9}, {
  3.9913745721990566`*^9, 
  3.9913745772583065`*^9}},ExpressionUUID->"d727a768-3571-a647-befc-\
d3dca3a3c322"],

Cell[TextData[{
 "This section gives the spin ",
 StyleBox["S",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 " Feynman rules for the Weinberg Minimal three point vertices. "
}], "Input",
 CellChangeTimes->{{3.9913707419487534`*^9, 3.9913707521748676`*^9}, {
  3.9913707990330696`*^9, 3.9913708019656754`*^9}, {3.99137458541794*^9, 
  3.991374596231825*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"ae90611a-5f16-3b44-87ad-ab20b4c794d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WM3point", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"leg1_", ":", "1"}], ",", 
       RowBox[{"leg2_", ":", "2"}], ",", 
       RowBox[{"leg3_", ":", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S_", ":", "1"}], ",", 
       RowBox[{"S_", ":", "1"}], ",", 
       RowBox[{"h_", ":", "1"}]}], "}"}]}], "]"}], ":=", 
   RowBox[{"\[ImaginaryI]", " ", 
    TemplateBox[{
      StyleBox["g", FontSlant -> Italic], "em"},
     "CouplingConstant",
     DisplayFunction->(SubscriptBox[#, #2]& ),
     InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], 
    "  ", 
    TemplateBox[{"leg3", "leg1", "h"},
     "Xfactor",
     DisplayFunction->(SubsuperscriptBox["X", 
       RowBox[{#, #2}], #3]& ),
     InterpretationFunction->(
      RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Phi]0", " ", "\[Phi]t0"}], ")"}], "S"]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991370807006748*^9, 3.991370839037506*^9}, {
   3.9913710156992874`*^9, 3.9913710231776466`*^9}, {3.9913710861378136`*^9, 
   3.991371196930916*^9}, {3.9913728498678303`*^9, 3.9913729216958904`*^9}, {
   3.9913729541241703`*^9, 3.9913729738367767`*^9}, {3.991374217712988*^9, 
   3.9913742531773224`*^9}, 3.9913742833693447`*^9, {3.991375645624733*^9, 
   3.9913756479489384`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"c08fc5c4-eadf-324f-bd63-63c97423e6e6"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "LeftVertex", ",", "RightVertex", ",", "LeftStrippedVertex", ",", 
   "RightStrippedVertex"}], "]"}]], "Input",
 CellChangeTimes->{{3.991374925307373*^9, 3.991374945056341*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"bcc8883d-da3c-3b49-90ff-9d0b6f972e11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LeftVertex", "[", 
   RowBox[{"S_", ",", "h3_"}], "]"}], ":=", 
  RowBox[{"WM3point", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"S", ",", "S", ",", "h3"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RightVertex", "[", 
   RowBox[{"S_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{"WM3point", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"S", ",", "S", ",", "h4"}], "}"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913746172104034`*^9, 3.9913746208336277`*^9}, {
  3.9913746759729633`*^9, 3.991374829486412*^9}, {3.9913749200428333`*^9, 
  3.99137492204278*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"fa894a76-189e-144b-8e5d-a2d3c695571e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LeftStrippedVertex", "[", 
   RowBox[{"S_", ",", "h3_", ",", 
    RowBox[{"\[Alpha]_", ":", "\[Alpha]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"LeftVertex", "[", 
     RowBox[{"S", ",", "h3"}], "]"}], "//", "ToExp"}], "//", 
   RowBox[{"StripPol", "[", 
    RowBox[{"1", ",", "\[Alpha]", ",", "\[Alpha]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RightStrippedVertex", "[", 
   RowBox[{"S_", ",", "h3_", ",", 
    RowBox[{"\[Beta]_", ":", "\[Beta]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"RightVertex", "[", 
     RowBox[{"S", ",", "h3"}], "]"}], "//", "ToExp"}], "//", 
   RowBox[{"StripPol", "[", 
    RowBox[{"2", ",", "\[Beta]", ",", "\[Beta]"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913748982382393`*^9, 3.991375054735161*^9}, {
  3.9913755699963417`*^9, 3.991375572960642*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"84ed14ce-178e-064b-b03c-e71ee834e0c5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Computing Exchange diagrams", "Chapter",
 CellChangeTimes->{{3.991375341427326*^9, 3.991375345644087*^9}, {
  3.99138014405015*^9, 
  3.9913801470386696`*^9}},ExpressionUUID->"e28ebb1e-d378-cb43-8e54-\
7de4fa0e4ea4"],

Cell["\<\
Now we use the stripped three point vertices and sandwich it with the unitary \
gauge propagator . \
\>", "Input",
 CellChangeTimes->{{3.9913753751576653`*^9, 3.991375410389927*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"136b4f7d-934d-3445-807d-ded3896713dd"],

Cell[CellGroupData[{

Cell["T channel", "Section",
 CellChangeTimes->{{3.9913779871162567`*^9, 
  3.9913779897372875`*^9}},ExpressionUUID->"51e4daf7-0c65-364f-b63e-\
32dda1a2c72b"],

Cell[BoxData[
 RowBox[{"Clear", "[", "TChannel", "]"}]], "Input",
 CellChangeTimes->{{3.9913754818992996`*^9, 3.9913754855772457`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"e2bbf764-0538-5740-8958-668a63504a95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannel", "[", 
   RowBox[{"S_", ",", "h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"LeftStrippedVertex", "[", 
         RowBox[{"S", ",", "h3"}], "]"}], " ", "*", " ", 
        RowBox[{"UGPropagator", "[", 
         RowBox[{"S", ",", 
          RowBox[{"k1", "+", "k4"}], ",", 
          RowBox[{"m", "[", "1", "]"}]}], "]"}], "*", " ", 
        RowBox[{"RightStrippedVertex", "[", 
         RowBox[{"S", ",", "h4"}], "]"}]}], "//", "SimplifyPolynomial"}], "//", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"#", ",", 
         RowBox[{"\[CurlyEpsilon]", "->", " ", "0"}]}], "]"}], "&"}]}], "//", 
     RowBox[{"ReplaceRepeated", "[", 
      RowBox[{
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "1", "2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
        "ABScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
           "\[LeftBracketingBar]", 
           SuperscriptBox[#4, #5], "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]",
            "]"}]& )], ":>", " ", 
       RowBox[{
        RowBox[{"StandardizeExpression", "[", "]"}], "[", 
        TemplateBox[{"2", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "1", "2", 
          TemplateBox[{
            StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
            StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, 
           "littlegroupindex", 
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
            InterpretationFunction -> (
            RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
         "ABScalar",
         DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
            SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
            "\[LeftBracketingBar]", 
            SuperscriptBox[#4, #5], "]"}]& ),
         InterpretationFunction->(
          RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, 
            "]", "]"}]& )], "]"}]}], "]"}]}], "//", "PutOnShell"}], "//", 
   "Expand"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913754729920006`*^9, 3.991375491373396*^9}, {
  3.991375544296299*^9, 3.9913755776924553`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"bd10c0fe-6da7-624f-8b44-f5accdbd0394"],

Cell[TextData[{
 StyleBox["Note: ",
  FontColor->RGBColor[0.95, 0.43, 0.96]],
 StyleBox["Computing the exchange amplitude for spins ",
  FontColor->GrayLevel[0]],
 StyleBox[">= 2",
  FontWeight->"Plain",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox[" takes a lot of time becuase the expression of propagator is huge \
and there are lots of contractions involved. \nWe give the analytical \
expression of the amplitude in terms of symbols as described in arxiv : 2506 \
: 12431. This can be checked with the bruteforce computation for any spin ",
  FontColor->GrayLevel[0]],
 StyleBox["S",
  FontWeight->"Plain",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox[" ",
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox[".",
  FontColor->GrayLevel[0]]
}], "Input",
 CellChangeTimes->{{3.991375749411604*^9, 3.991375946847536*^9}, {
  3.9913761917702503`*^9, 3.9913761931699047`*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"91f57dc5-9fc0-4b49-93f0-7a16e55d401d"],

Cell[TextData[{
 StyleBox["Basis of T Channel: ",
  FontColor->RGBColor[0.4, 0.6, 1]],
 StyleBox["The T channel amplitude can be written as a sum of two terms, each \
of which has its own indepdent contact term . The basis terms are symmetric \
homogenous polynomials of the scalars discussed above .",
  FontWeight->"Bold",
  FontColor->GrayLevel[0]]
}], "Input",
 CellChangeTimes->{{3.9913760531915836`*^9, 3.991376183295662*^9}, {
  3.991378939283188*^9, 3.9913789921625023`*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"122a2a32-f97c-e442-8026-a71614942593"],

Cell[TextData[{
 StyleBox["We write the T channel as the product of the list of basis terms ",
  FontColor->GrayLevel[0]],
 StyleBox["TChannelBasis",
  FontWeight->"Plain",
  FontColor->RGBColor[0.4, 0.6, 1]],
 StyleBox[" and its coefficients ",
  FontColor->GrayLevel[0]],
 StyleBox["TChannelCoefficients. ",
  FontWeight->"Plain",
  FontColor->RGBColor[0.4, 0.6, 1]],
 StyleBox["The full",
  FontWeight->"Plain",
  FontColor->GrayLevel[0]],
 StyleBox[" TChannelAnalytic = TChannelBasis*TChannelCoefficients.",
  FontWeight->"Plain",
  FontColor->RGBColor[0.4, 0.6, 1]]
}], "Input",
 CellChangeTimes->{{3.9913789938313694`*^9, 3.9913790689616375`*^9}, {
  3.9913791066567287`*^9, 3.9913791557724743`*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"45b8a488-cfd9-4049-a8b0-26afd38d6e95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TChannelBasis", "[", "S_", "]"}], ":=", 
   RowBox[{"\[ImaginaryI]", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalOmega]0", "[", "S", "]"}], ",", 
      RowBox[{"\[CapitalUpsilon]t", "[", "S", "]"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TChannelCoefficients", "[", 
     RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       TemplateBox[{"3", "2", "h3"},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], 
       TemplateBox[{"4", "1", "h4"},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " "}], 
      RowBox[{"2", 
       TemplateBox[{"1", "4"},
        "Mandelstam",
        DisplayFunction->(SubscriptBox["\[ScriptS]", 
          RowBox[{#, #2}]]& ),
        InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"\[Phi]14", " ", "\[Phi]23"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "factor", " ", "of", " ", "2", " ", "in", " ", "the", " ", 
     "denominator", " ", "appears", " ", "due", " ", "to", " ", "mandelstam", 
     " ", "conversion", " ", 
     TemplateBox[{"i", "j"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], "=", 
    RowBox[{
     FractionBox["1", "2"], 
     TemplateBox[{"i", "j", "i"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TChannelAnalytic", "[", 
   RowBox[{"S_", ",", "h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"TChannelBasis", "[", "S", "]"}], "*", 
    RowBox[{"TChannelCoefficients", "[", 
     RowBox[{"h3", ",", "h4"}], "]"}]}], "//", "Total"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991378774743906*^9, 3.9913788675151367`*^9}, {
  3.991378946756468*^9, 3.991378953828493*^9}, {3.9913792173132896`*^9, 
  3.991379219979021*^9}, {3.9913800927452297`*^9, 3.991380092817713*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"dae1208a-0966-2f4b-bdf1-410e652f2cca"],

Cell[CellGroupData[{

Cell["Checks", "Subsection",
 CellChangeTimes->{{3.9913791793222504`*^9, 
  3.9913791799675217`*^9}},ExpressionUUID->"636b1cff-b9a3-0541-a616-\
781da663144f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "matching", " ", "spin", " ", "2", " ", "bruteforce", " ", "with", " ", 
   "analytic"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9913777899641438`*^9, 
  3.99137779919738*^9}},ExpressionUUID->"fe386ce0-de2f-c341-ad2a-\
897bfa32df34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TChannel", "[", 
    RowBox[{"2", ",", "1", ",", "1"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.991375586962324*^9, 3.9913756193689537`*^9}, {
  3.991375658313877*^9, 3.9913756852819195`*^9}, {3.991375993721056*^9, 
  3.9913759979348717`*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"9d1247f1-7556-4843-816a-e0070c5d54db"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], "2"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "10"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    TemplateBox[{"2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "8"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "2"], " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "2"]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.9913755897659054`*^9, 3.9913756203086033`*^9}, {
   3.9913756531364174`*^9, 3.9913756878630905`*^9}, 3.9913760005392666`*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"a2090a6e-bb9c-8541-9e82-3b904603aa8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TChannelAnalytic", "[", 
       RowBox[{"2", ",", "1", ",", "1"}], "]"}], "//", "ToExp"}], "//", 
     "Expand"}], "//", "MandelstamtoSH"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9913769465780544`*^9, 3.9913769562877293`*^9}, {
   3.9913770207405376`*^9, 3.991377076638178*^9}, {3.99137722057041*^9, 
   3.9913772265558357`*^9}, 3.9913777153817577`*^9},
 CellLabel->
  "In[320]:=",ExpressionUUID->"4945648e-0eed-6f4e-b7e4-aba8b896e900"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], "2"]}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "10"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    TemplateBox[{"2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "8"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "2"], " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "2"]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.9913769564991665`*^9, 3.991377077233078*^9}, {
   3.9913772139889984`*^9, 3.991377227370186*^9}, 3.991377715701866*^9, {
   3.9913789048615665`*^9, 3.9913789248625946`*^9}},
 CellLabel->
  "Out[320]=",ExpressionUUID->"7ed716b4-ac2d-ef4f-b620-621d8c6b0cb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TemplateBox[<|
   "InUUID" -> "3b14d881-df38-4f4a-99cc-d6b35fdb66bd", "OutUUID" -> 
    "d2a3babd-8de6-d644-bc80-ba36c4a1dc91", "InUUIDOffset" -> 0, 
    "KernelEvalInfoKey" -> {"Global`", 1562}, "OutNumber" -> 320, "Status" -> 
    "PercentReferenceExists_KernelY_InY_OutY", "DisplayCache" -> 
    TemplateBox[{"+"}, "SmartPercent_Infix"]|>,
   "PercentRef"], "==", 
  TemplateBox[<|
   "InUUID" -> "83b00761-1afa-114c-ae62-774f80d0fe66", "OutUUID" -> 
    "f789ef5b-24d0-db4f-bdda-e8028ecbbe81", "InUUIDOffset" -> 0, 
    "KernelEvalInfoKey" -> {"Global`", 1562}, "OutNumber" -> 220, "Status" -> 
    "PercentReferenceExists_KernelY_InY_OutY", "DisplayCache" -> 
    TemplateBox[{"+"}, "SmartPercent_Infix"]|>,
   "PercentRef"]}]], "Input",
 CellChangeTimes->{{3.9913777178894863`*^9, 3.9913777236750984`*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"fd538ca3-dab1-2b44-80fc-89d2dae6a52e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9913777239712276`*^9, {3.991378906976652*^9, 3.9913789261169376`*^9}},
 CellLabel->
  "Out[321]=",ExpressionUUID->"5039a8e9-6950-fe44-aa3d-1000837e27fb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "matching", " ", "spin", " ", "3", " ", "bruteforce", " ", "with", " ", 
   "analytic"}], "*)"}]], "Input",
 CellChangeTimes->{{3.991377804060837*^9, 
  3.9913778041177444`*^9}},ExpressionUUID->"fb4b060e-4882-2b47-afb9-\
839c0f81c373"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TChannel", "[", 
    RowBox[{"3", ",", "1", ",", "1"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.991375586962324*^9, 3.9913756193689537`*^9}, {
  3.991375658313877*^9, 3.9913756852819195`*^9}, {3.991375993721056*^9, 
  3.9913759979348717`*^9}, {3.991377508216692*^9, 3.991377508283676*^9}, {
  3.9913775747220078`*^9, 3.9913775747809544`*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"b9c850a1-31c1-a94b-b26b-a1e2b65bcdef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "em"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"r3", "2", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], "3"], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], "3"]}], 
    RowBox[{"20", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "14"], " ", 
     TemplateBox[{"3", "r3"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{"5", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "12"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "2"], " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    TemplateBox[{"2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "10"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "3"], " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "3"]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "8"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.9913755897659054`*^9, 3.9913756203086033`*^9}, {
   3.9913756531364174`*^9, 3.9913756878630905`*^9}, 3.9913760005392666`*^9, 
   3.991377508860899*^9, 3.991377599020258*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"71f946aa-6bdb-2749-8452-96800574a952"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TChannelAnalytic", "[", 
       RowBox[{"3", ",", "1", ",", "1"}], "]"}], "//", "ToExp"}], "//", 
     "Expand"}], "//", "MandelstamtoSH"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.991377514929085*^9, 3.991377520588745*^9}, {
   3.9913775803192177`*^9, 3.9913775806992683`*^9}, 3.991377729154625*^9},
 CellLabel->
  "In[316]:=",ExpressionUUID->"d66db708-9653-774a-8b17-e1fd8a6164e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "em"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"r3", "2", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], "3"], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], "3"]}], 
    RowBox[{"20", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "14"], " ", 
     TemplateBox[{"3", "r3"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "AAScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )], 
    " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], "2"], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "BBScalar",
     DisplayFunction->(RowBox[{"[", 
        SuperscriptBox[#, #2], ",", 
        SuperscriptBox[#3, #4], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", 
        "]"}]& )]}], 
   RowBox[{"5", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "12"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "2"], " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    TemplateBox[{"2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3", "2", 
      TemplateBox[{
        StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
        StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
       DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
       InterpretationFunction -> (
        RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
     "ABScalar",
     DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
        SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
        "\[LeftBracketingBar]", 
        SuperscriptBox[#4, #5], "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
        "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "10"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "3"], " ", 
    TemplateBox[{"r3", "2", "3"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"r4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", 
         SuperscriptBox[#3, #4], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "[", #4, "]", "]"}]& )],
      "3"]}], 
   RowBox[{
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "8"], " ", 
    TemplateBox[{"3", "r3"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "r4"},
     "AAScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
     InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"4", "1", "4"},
     "ABScalar",
     DisplayFunction->(
      RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
        "\[LeftBracketingBar]", #3, "]"}]& ),
     InterpretationFunction->(
      RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.9913775154770527`*^9, 3.991377521490137*^9}, 
   3.99137760765695*^9, 3.991377729659853*^9, 3.9913789105528107`*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"7eb60b1a-e88f-e44a-941e-86b3aee0e83f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TemplateBox[<|
   "InUUID" -> "8b5fb13e-a5e7-d440-8a2b-693bdc2f3b6f", "OutUUID" -> 
    "051ecdf9-9963-bd49-98b4-1d38d4ef29bb", "InUUIDOffset" -> 0, 
    "KernelEvalInfoKey" -> {"Global`", 1562}, "OutNumber" -> 283, "Status" -> 
    "PercentReferenceExists_KernelY_InY_OutY", "DisplayCache" -> 
    TemplateBox[{"+"}, "SmartPercent_Infix"]|>,
   "PercentRef"], "==", 
  TemplateBox[<|
   "InUUID" -> "501c8272-9223-0d4c-b32a-cf05621d9755", "OutUUID" -> 
    "6e5d54dd-46c4-834c-aabc-8c71b52bd127", "InUUIDOffset" -> 0, 
    "KernelEvalInfoKey" -> {"Global`", 1562}, "OutNumber" -> 316, "Status" -> 
    "PercentReferenceExists_KernelY_InY_OutY", "DisplayCache" -> 
    TemplateBox[{"+"}, "SmartPercent_Infix"]|>,
   "PercentRef"]}]], "Input",
 CellChangeTimes->{{3.991377526712166*^9, 3.9913775322292786`*^9}, {
  3.991377732329296*^9, 3.9913777331945915`*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"f886d456-8400-cc49-b3fe-d68afb70b8d1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9913775324787655`*^9, 3.991377610179016*^9, 
  3.991377733535921*^9, 3.991378912492813*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"ea6ab4c1-0ae5-9f4f-89b6-c4822ab45250"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["U channel", "Section",
 CellChangeTimes->{{3.9913780008761272`*^9, 
  3.9913780050640697`*^9}},ExpressionUUID->"c6b4155a-0096-a740-86bd-\
b3c1ee20a7dd"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "The", " ", "U", " ", "channel", " ", "amplitude", " ", "is", " ", "1"}], "<->", 
   RowBox[{"2", " ", "exchange", " ", "of", " ", "T", " ", 
    RowBox[{"channel", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9913793235492134`*^9, 3.991379374361622*^9}},
 FormatType->
  "InputForm",ExpressionUUID->"7c88e967-2690-7f4e-b558-35472989e39a"],

Cell[BoxData[
 RowBox[{"Clear", "[", "UChannel", "]"}]], "Input",
 CellChangeTimes->{{3.9913778524471455`*^9, 3.991377856284218*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"731200b7-1e75-9949-b1cc-9828df10549f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SymbolicSwap12", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"expr", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Phi]0", ":>", 
        RowBox[{"-", "\[Phi]0"}]}], ",", 
       RowBox[{"\[Phi]t0", ":>", 
        RowBox[{"-", "\[Phi]t0"}]}], ",", 
       RowBox[{
        TemplateBox[{"i_", "1", "h_"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], ":>", 
        TemplateBox[{"i", "t2", "h"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], ",", 
       RowBox[{
        TemplateBox[{"i_", "2", "h_"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], ":>", 
        TemplateBox[{"i", "t1", "h"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], ",", 
       RowBox[{"\[Phi]13", ":>", "\[Phi]t23"}], ",", 
       RowBox[{"\[Phi]14", ":>", "\[Phi]t24"}], ",", 
       RowBox[{"\[Phi]23", ":>", "\[Phi]t13"}], ",", 
       RowBox[{"\[Phi]24", ":>", "\[Phi]t14"}], ",", " ", 
       RowBox[{"\[CapitalUpsilon]t", ":>", " ", "\[CapitalUpsilon]tu"}], ",", 
       RowBox[{"\[CapitalUpsilon]u", ":>", " ", "\[CapitalUpsilon]ut"}], ",", 
       RowBox[{"\[CapitalUpsilon]tGI", ":>", " ", "\[CapitalUpsilon]tuGI"}], ",", 
       RowBox[{"\[CapitalUpsilon]uGI", ":>", " ", "\[CapitalUpsilon]tuGI"}]}],
       "}"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       TemplateBox[{"i_", "t2", "h_"},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], ":>", 
       TemplateBox[{"i", "2", "h"},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], ",", 
      RowBox[{
       TemplateBox[{"i_", "t1", "h_"},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], ":>", 
       TemplateBox[{"i", "1", "h"},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], ",", 
      RowBox[{"\[Phi]t13", ":>", "\[Phi]13"}], ",", 
      RowBox[{"\[Phi]t14", ":>", "\[Phi]14"}], ",", 
      RowBox[{"\[Phi]t23", ":>", "\[Phi]23"}], ",", 
      RowBox[{"\[Phi]t24", ":>", "\[Phi]24"}], ",", " ", 
      RowBox[{"\[CapitalUpsilon]tu", ":>", " ", "\[CapitalUpsilon]u"}], ",", 
      RowBox[{"\[CapitalUpsilon]ut", ":>", " ", "\[CapitalUpsilon]t"}], ",", 
      RowBox[{"\[CapitalUpsilon]tuGI", ":>", " ", "\[CapitalUpsilon]uGI"}], ",", 
      RowBox[{"\[CapitalUpsilon]utGI", ":>", " ", "\[CapitalUpsilon]tGI"}]}], 
     "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913781888280964`*^9, 3.9913784836497784`*^9}, {
  3.99137854597353*^9, 3.9913786199564857`*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"359a8dfd-e64a-4e48-981c-4e9a22e2e270"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"UChannel", "[", "h___", "]"}], ":=", 
   RowBox[{
    RowBox[{"TChannel", "[", "h", "]"}], "//", 
    RowBox[{"Swap", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913778492047863`*^9, 3.9913778862522373`*^9}, {
  3.9913784983818417`*^9, 3.9913785128463383`*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"d890d2f9-0481-ea4f-a5db-d60a09fe832c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"UChannelAnalytic", "[", "h___", "]"}], ":=", 
   RowBox[{
    RowBox[{"TChannelAnalytic", "[", "h", "]"}], "//", "SymbolicSwap12"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991377895562397*^9, 3.9913779037710133`*^9}, {
   3.991377934872404*^9, 3.991377948395727*^9}, 3.991378522736759*^9},
 CellLabel->
  "In[303]:=",ExpressionUUID->"a9271fff-2461-8f4d-ac66-0457c819fbb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannelAnalytic", "[", 
   RowBox[{"1", ",", "1", ",", "1"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9913786304282036`*^9, 3.9913786346675396`*^9}, {
  3.9913792487426205`*^9, 3.991379249940674*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"1b1818d2-8e20-fd42-9615-779b33568308"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    TemplateBox[{
      StyleBox["g", FontSlant -> Italic], "em"},
     "CouplingConstant",
     DisplayFunction->(SubscriptBox[#, #2]& ),
     InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], 
    "2"], " ", 
   TemplateBox[{"3", "2", 1},
    "Xfactor",
    DisplayFunction->(SubsuperscriptBox["X", 
      RowBox[{#, #2}], #3]& ),
    InterpretationFunction->(
     RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"4", "1", 1},
    "Xfactor",
    DisplayFunction->(SubsuperscriptBox["X", 
      RowBox[{#, #2}], #3]& ),
    InterpretationFunction->(
     RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Phi]14", " ", "\[Phi]23", " ", 
      RowBox[{"\[CapitalUpsilon]t", "[", "1", "]"}]}], "+", 
     RowBox[{"\[CapitalOmega]0", "[", "1", "]"}]}], ")"}]}], 
  RowBox[{"2", " ", 
   TemplateBox[{"1", "4"},
    "Mandelstam",
    DisplayFunction->(SubscriptBox["\[ScriptS]", 
      RowBox[{#, #2}]]& ),
    InterpretationFunction->(
     RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]], "Output",
 CellChangeTimes->{3.9913786349674263`*^9, 3.991379250167244*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"743bd35a-d207-5044-8370-46ba845e9c93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"UChannelAnalytic", "[", 
   RowBox[{"1", ",", "1", ",", "1"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9913785248004665`*^9, 3.9913785276751213`*^9}, {
  3.991379240376688*^9, 3.991379242828659*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"fd1fc59a-167d-1e4f-8362-4a848bf1a0fb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    TemplateBox[{
      StyleBox["g", FontSlant -> Italic], "em"},
     "CouplingConstant",
     DisplayFunction->(SubscriptBox[#, #2]& ),
     InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], 
    "2"], " ", 
   TemplateBox[{"3", "1", 1},
    "Xfactor",
    DisplayFunction->(SubsuperscriptBox["X", 
      RowBox[{#, #2}], #3]& ),
    InterpretationFunction->(
     RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   TemplateBox[{"4", "2", 1},
    "Xfactor",
    DisplayFunction->(SubsuperscriptBox["X", 
      RowBox[{#, #2}], #3]& ),
    InterpretationFunction->(
     RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Phi]13", " ", "\[Phi]24", " ", 
      RowBox[{"\[CapitalUpsilon]u", "[", "1", "]"}]}], "+", 
     RowBox[{"\[CapitalOmega]0", "[", "1", "]"}]}], ")"}]}], 
  RowBox[{"2", " ", 
   TemplateBox[{"1", "4"},
    "Mandelstam",
    DisplayFunction->(SubscriptBox["\[ScriptS]", 
      RowBox[{#, #2}]]& ),
    InterpretationFunction->(
     RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]], "Output",
 CellChangeTimes->{
  3.991378527977068*^9, 3.9913786272113705`*^9, {3.991379232297598*^9, 
   3.991379243054125*^9}},
 CellLabel->
  "Out[332]=",ExpressionUUID->"1e0d8019-1b41-f54e-a328-0fc5161f7187"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["TU channel", "Section",
 CellChangeTimes->{{3.991379401101984*^9, 
  3.9913794039039383`*^9}},ExpressionUUID->"9ec33fd5-08a9-cb4d-97ef-\
947be716393c"],

Cell["\<\
The full T and U channel can be written in the following basis :\
\>", "Input",
 CellChangeTimes->{{3.991379454015871*^9, 3.9913794737442856`*^9}, {
  3.991379536174448*^9, 3.991379565552515*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"5cdcab83-679b-d046-b54c-9025244c0880"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TUBasis", "[", "S_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"TChannelBasis", "[", "S", "]"}], ",", 
      RowBox[{
       RowBox[{"TChannelBasis", "[", "S", "]"}], "//", "SymbolicSwap12"}]}], 
     "]"}], "//", "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TUCoefficients", "[", 
    RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        TemplateBox[{"3", "2", "h3"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], 
        TemplateBox[{"4", "1", "h4"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " "}], 
       RowBox[{"2", 
        TemplateBox[{"1", "4"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]],
       "+", 
      FractionBox[
       RowBox[{
        TemplateBox[{"3", "1", "h3"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], 
        TemplateBox[{"4", "2", "h4"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " "}], 
       RowBox[{"2", 
        TemplateBox[{"1", "3"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(
          RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        TemplateBox[{"3", "2", "h3"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], 
        TemplateBox[{"4", "1", "h4"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " "}], 
       RowBox[{"2", 
        TemplateBox[{"1", "4"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]],
       "\[Phi]14", " ", "\[Phi]23"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        TemplateBox[{"3", "1", "h3"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], 
        TemplateBox[{"4", "2", "h4"},
         "Xfactor",
         DisplayFunction->(SubsuperscriptBox["X", 
           RowBox[{#, #2}], #3]& ),
         InterpretationFunction->(
          RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " "}], 
       RowBox[{"2", 
        TemplateBox[{"1", "3"},
         "Mandelstam",
         DisplayFunction->(SubscriptBox["\[ScriptS]", 
           RowBox[{#, #2}]]& ),
         InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]],
       "\[Phi]24", " ", "\[Phi]13"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TUChannelAnalytic", "[", 
   RowBox[{"S_", ",", "h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"TUBasis", "[", "S", "]"}], "*", 
    RowBox[{"TUCoefficients", "[", 
     RowBox[{"h3", ",", "h4"}], "]"}]}], "//", "Total"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.99137947509898*^9, 3.991379519748909*^9}, {
  3.9913795739503727`*^9, 3.991379697186289*^9}, {3.9913798586220245`*^9, 
  3.9913798832949524`*^9}, {3.9913800195597878`*^9, 3.991380122055271*^9}},
 CellLabel->
  "In[382]:=",ExpressionUUID->"47a9dcc8-c310-4246-a0f2-f2adf84087da"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"TUChannelAnalytic", ",", "TUCoefficients", ",", "TUBasis"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9913802326183453`*^9, 3.9913802435578613`*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"86e607d3-d498-bf47-a9e9-c00281a9aee8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUBasis", "[", "S", "]"}]], "Input",
 CellChangeTimes->{{3.991379510313059*^9, 3.991379523674988*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"9f7499f2-ef46-654c-ae8c-35216aa85d2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    RowBox[{"\[CapitalOmega]0", "[", "S", "]"}]}], ",", 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    RowBox[{"\[CapitalUpsilon]t", "[", "S", "]"}]}], ",", 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    RowBox[{"\[CapitalUpsilon]u", "[", "S", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9913795127048264`*^9, 3.991379523850891*^9}, 
   3.991379669469631*^9, 3.991379700851923*^9, 3.9913798676397667`*^9, 
   3.9913801244178886`*^9, 3.9913803209001255`*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"42c4848f-8561-df4c-b2fe-530f325c9a77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficients", "[", 
  RowBox[{"1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.991379671397478*^9, 3.991379681677452*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"9480fce1-2c38-de4c-930c-8be3d12a3f62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      TemplateBox[{"3", "2", 1},
       "Xfactor",
       DisplayFunction->(SubsuperscriptBox["X", 
         RowBox[{#, #2}], #3]& ),
       InterpretationFunction->(
        RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"4", "1", 1},
       "Xfactor",
       DisplayFunction->(SubsuperscriptBox["X", 
         RowBox[{#, #2}], #3]& ),
       InterpretationFunction->(
        RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
     RowBox[{"2", " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "+", 
    FractionBox[
     RowBox[{
      TemplateBox[{"3", "1", 1},
       "Xfactor",
       DisplayFunction->(SubsuperscriptBox["X", 
         RowBox[{#, #2}], #3]& ),
       InterpretationFunction->(
        RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"4", "2", 1},
       "Xfactor",
       DisplayFunction->(SubsuperscriptBox["X", 
         RowBox[{#, #2}], #3]& ),
       InterpretationFunction->(
        RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
     RowBox[{"2", " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   FractionBox[
    RowBox[{"\[Phi]14", " ", "\[Phi]23", " ", 
     TemplateBox[{"3", "2", 1},
      "Xfactor",
      DisplayFunction->(SubsuperscriptBox["X", 
        RowBox[{#, #2}], #3]& ),
      InterpretationFunction->(
       RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"4", "1", 1},
      "Xfactor",
      DisplayFunction->(SubsuperscriptBox["X", 
        RowBox[{#, #2}], #3]& ),
      InterpretationFunction->(
       RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
    RowBox[{"2", " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   FractionBox[
    RowBox[{"\[Phi]13", " ", "\[Phi]24", " ", 
     TemplateBox[{"3", "1", 1},
      "Xfactor",
      DisplayFunction->(SubsuperscriptBox["X", 
        RowBox[{#, #2}], #3]& ),
      InterpretationFunction->(
       RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"4", "2", 1},
      "Xfactor",
      DisplayFunction->(SubsuperscriptBox["X", 
        RowBox[{#, #2}], #3]& ),
      InterpretationFunction->(
       RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
    RowBox[{"2", " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9913796819500027`*^9, 3.991379703108036*^9}, 
   3.9913798694493065`*^9, {3.9913801101234093`*^9, 3.991380125702614*^9}, 
   3.991380322445553*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"cfc8f13a-03d2-d040-998a-a13e5504271d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUChannelAnalytic", "[", 
  RowBox[{"1", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.991379705417938*^9, 3.9913797679895973`*^9}, 
   3.9913801071760654`*^9},
 CellLabel->
  "In[396]:=",ExpressionUUID->"c2f5c866-7543-cb48-afcb-2cb81d5cc998"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Phi]14", " ", "\[Phi]23", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"3", "2", 1},
     "Xfactor",
     DisplayFunction->(SubsuperscriptBox["X", 
       RowBox[{#, #2}], #3]& ),
     InterpretationFunction->(
      RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"4", "1", 1},
     "Xfactor",
     DisplayFunction->(SubsuperscriptBox["X", 
       RowBox[{#, #2}], #3]& ),
     InterpretationFunction->(
      RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    RowBox[{"\[CapitalUpsilon]t", "[", "1", "]"}]}], 
   RowBox[{"2", " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Phi]13", " ", "\[Phi]24", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"3", "1", 1},
     "Xfactor",
     DisplayFunction->(SubsuperscriptBox["X", 
       RowBox[{#, #2}], #3]& ),
     InterpretationFunction->(
      RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    TemplateBox[{"4", "2", 1},
     "Xfactor",
     DisplayFunction->(SubsuperscriptBox["X", 
       RowBox[{#, #2}], #3]& ),
     InterpretationFunction->(
      RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
    RowBox[{"\[CapitalUpsilon]u", "[", "1", "]"}]}], 
   RowBox[{"2", " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox[
    TemplateBox[{
      StyleBox["g", FontSlant -> Italic], "em"},
     "CouplingConstant",
     DisplayFunction->(SubscriptBox[#, #2]& ),
     InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], 
    "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       TemplateBox[{"3", "2", 1},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
       TemplateBox[{"4", "1", 1},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"1", "4"},
        "Mandelstam",
        DisplayFunction->(SubscriptBox["\[ScriptS]", 
          RowBox[{#, #2}]]& ),
        InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], 
     "+", 
     FractionBox[
      RowBox[{
       TemplateBox[{"3", "1", 1},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
       TemplateBox[{"4", "2", 1},
        "Xfactor",
        DisplayFunction->(SubsuperscriptBox["X", 
          RowBox[{#, #2}], #3]& ),
        InterpretationFunction->(
         RowBox[{"xfactor", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"1", "3"},
        "Mandelstam",
        DisplayFunction->(SubscriptBox["\[ScriptS]", 
          RowBox[{#, #2}]]& ),
        InterpretationFunction->(
         RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], ")"}], " ", 
   RowBox[{"\[CapitalOmega]0", "[", "1", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9913797105171776`*^9, 3.991379768192461*^9}, {
   3.9913801074747562`*^9, 3.991380127355011*^9}, 3.9913803242322655`*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"e61500f1-41fd-824a-a764-0b6addb6ec0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TUChannelAnalytic", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "==", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"TChannel", "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"UChannel", "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], ")"}]}], "//", 
    "ToMandelstam"}], "//", "ToExp"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.99138017186623*^9, 3.9913802215826073`*^9}, {
  3.9913802865542583`*^9, 3.9913803145334396`*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"cb90a64a-6a9d-fe43-bd9e-30951c5962fc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.991380195813093*^9, 3.9913802480945625`*^9}, {
  3.991380279075617*^9, 3.9913803155756645`*^9}},
 CellLabel->
  "Out[393]=",ExpressionUUID->"7f20b19e-3ddb-7548-a3db-1a8dbdadfabd"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gauge Transformations and contact terms", "Chapter",
 CellChangeTimes->{{3.991380137195677*^9, 3.991380138622654*^9}, {
  3.991380338899111*^9, 3.991380347777096*^9}, {3.9913803834697723`*^9, 
  3.9913803897662373`*^9}, {3.991381869946541*^9, 
  3.991381873434681*^9}},ExpressionUUID->"cdc40945-5f04-814f-aa9b-\
0d83069ced4d"],

Cell[TextData[{
 "The gauge transformations for the each basis coefficient can be evaluated \
separately .  We first apply gauge transformation over leg 3 using ",
 StyleBox["PureGaugeTransformation",
  FontWeight->"Plain",
  FontSlant->"Italic",
  FontColor->RGBColor[0.8, 0.3, 0.8]],
 " and find the corresponding contact terms using ",
 StyleBox["FindContactTerm.",
  FontWeight->"Plain",
  FontSlant->"Italic",
  FontColor->RGBColor[0.8, 0.3, 0.8]],
 " After removing the leg 3 contact terms using ",
 StyleBox["ManifestGI",
  FontWeight->"Plain",
  FontSlant->"Italic",
  FontColor->RGBColor[0.8, 0.3, 0.8]],
 ", the new coefficients depend only on r4 which will be removed usiung the \
same steps."
}], "Input",
 CellChangeTimes->{{3.9913803555932465`*^9, 3.9913803997501583`*^9}, {
  3.991381798596197*^9, 3.9913818340103703`*^9}, {3.991381880227562*^9, 
  3.991382074872381*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"2d94d8d4-4ff2-9742-8007-732f4f1999fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TUCoefficientsGT", "[", 
    RowBox[{"h3_", ",", "h4_"}], "]"}], "[", "leg_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"TUCoefficients", "[", 
        RowBox[{"h3", ",", "h4"}], "]"}], "//", "ToExp"}], "//", 
      RowBox[{"PureGaugeTransformation", "[", "leg", "]"}]}], "//", 
     "SHToMandelstam"}], "//", "Simplify"}], "//", 
   RowBox[{"ReplaceRepeated", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[{"a_", "1", "b_"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "+", 
      TemplateBox[{"a_", "2", "b_"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], ":>", " ", 
     RowBox[{
      RowBox[{"-", 
       TemplateBox[{"a", "3", "b"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "-", 
      TemplateBox[{"a", "4", "b"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913806170023193`*^9, 3.9913806183573513`*^9}, {
  3.9913806526545944`*^9, 3.991380702623892*^9}},
 CellLabel->
  "In[406]:=",ExpressionUUID->"b7da4919-1e63-ed4b-aa4f-414289ed464a"],

Cell[CellGroupData[{

Cell["Gauge transformation for leg 3", "Section",
 CellChangeTimes->{{3.991380403895624*^9, 3.9913804043973255`*^9}, {
  3.9913805849852486`*^9, 3.9913805906633415`*^9}, {3.991380850981127*^9, 
  3.9913808519923115`*^9}, {3.9913820995496674`*^9, 3.9913821005195637`*^9}, {
  3.9913868484482784`*^9, 
  3.991386854583027*^9}},ExpressionUUID->"10f74159-52b4-d94c-ad7d-\
70dd303c73fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGT3", "[", 
   RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"TUCoefficients", "[", 
        RowBox[{"h3", ",", "h4"}], "]"}], "//", "ToExp"}], "//", 
      RowBox[{"PureGaugeTransformation", "[", "3", "]"}]}], "//", 
     "SHToMandelstam"}], "//", "Simplify"}], "//", 
   RowBox[{"ReplaceRepeated", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[{"a_", "1", "b_"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "+", 
      TemplateBox[{"a_", "2", "b_"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], ":>", " ", 
     RowBox[{
      RowBox[{"-", 
       TemplateBox[{"a", "3", "b"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "-", 
      TemplateBox[{"a", "4", "b"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913817857085876`*^9, 3.9913817916420135`*^9}, {
   3.9913818464511204`*^9, 3.9913818508413506`*^9}, 3.991382328499426*^9},
 CellLabel->
  "In[466]:=",ExpressionUUID->"23b13152-c74c-b54d-b46e-d182a62abaa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGT3", "[", 
   RowBox[{"1", ",", "1"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "pole", " ", "cancels"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9913804812944794`*^9, 3.9913804914781113`*^9}, {
  3.991380574740471*^9, 3.9913805800787697`*^9}, {3.991381856823078*^9, 
  3.9913818635474663`*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"5abef402-0f99-8346-85c3-1f1735e62f09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"r3", "r33"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"r4", "3", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
      TemplateBox[{"3", "r3"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r33"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"r3", "r33"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"3", "r3"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"3", "r33"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]], 
   ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"r3", "r33"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"3", "r3"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"3", "r33"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.991380491693924*^9, 3.991380570165859*^9, {3.9913806036898937`*^9, 
   3.991380619927599*^9}, {3.991380691338812*^9, 3.991380704747511*^9}, {
   3.9913818571767025`*^9, 3.991381864175005*^9}},
 CellLabel->
  "Out[469]=",ExpressionUUID->"5e3ae08f-08f6-ba4b-80f5-71c2cf51115d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGT3", "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", "1"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "pole", " ", "cancels"}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.991380735938553*^9, {3.991381859727619*^9, 3.9913818676089954`*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"0ed4a7aa-427c-0f43-94e8-e4b387b91771"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     TemplateBox[{"r3", "r33"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "3", "r4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
     TemplateBox[{"3", "r3"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"3", "r33"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]], 
   ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"r3", "r33"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"4", "1", "r4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"3", "r3"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r33"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"r3", "r33"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"4", "2", "r4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"3", "r3"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r33"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.991380736276264*^9, 3.991381860059786*^9, 
  3.99138210430472*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"dbcba9a6-e21f-e24a-bc98-e9f8043b9e29"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Contact term for leg 3", "Section",
 CellChangeTimes->{{3.9913821155777473`*^9, 3.991382116428421*^9}, {
  3.991386857562025*^9, 
  3.9913868639251156`*^9}},ExpressionUUID->"99ca9871-3af8-3044-80a2-\
106e00260eba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsCT3", "[", 
   RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TUCoefficientsGT3", "[", 
    RowBox[{"h3", ",", "h4"}], "]"}], "//", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"FindContactTerm", "[", "3", "]"}], ",", "#"}], "]"}], 
    "&"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913806170023193`*^9, 3.9913806183573513`*^9}, {
  3.9913806526545944`*^9, 3.991380702623892*^9}, {3.991380869919079*^9, 
  3.9913808974481945`*^9}, {3.9913811885612087`*^9, 3.991381192700115*^9}, {
  3.9913821230203514`*^9, 3.991382135422615*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"bf9518b7-1a45-fa40-b4af-4c03808860b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsCT3", "[", 
  RowBox[{"1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9913821394929466`*^9, 3.991382145446266*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"f9450614-2385-304a-84d3-c0316bfaa373"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"r3", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
      TemplateBox[{"3", "r3"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"3", "r3"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]], 
   ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"r4", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"3", "r3"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.9913821458140564`*^9},
 CellLabel->
  "Out[472]=",ExpressionUUID->"0aeee6f6-58fa-e046-8ad8-9694e4716471"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsCT3", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{3.991382154029793*^9},
 CellLabel->
  "In[473]:=",ExpressionUUID->"31a3f096-c5d8-0740-8d6e-ed48e41de8c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"4", "r3"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
      TemplateBox[{"3", "r3"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"4", "1", "r4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"3", "r3"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"4", "2", "r4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"3", "r3"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9913821543807945`*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"a44cddf2-baac-3744-95b4-c290818dc294"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsCT3", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9913864012645893`*^9, 3.991386402989935*^9}},
 CellLabel->
  "In[680]:=",ExpressionUUID->"afa03c96-f37d-5e4e-b9e1-8b49f7f46d33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"3", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"r4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.991386403423338*^9},
 CellLabel->
  "Out[680]=",ExpressionUUID->"d63db230-e12e-dd42-8c86-844afe941c26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsCT3", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9913864071347713`*^9, 3.991386409004423*^9}},
 CellLabel->
  "In[681]:=",ExpressionUUID->"79a6aa2e-b4af-9144-989c-afee5f34cd39"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"3", "4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"r3", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
      TemplateBox[{"3", "r3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"4", "1", "r4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"3", "r3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]], 
   ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"4", "2", "r4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "6"], " ", 
     TemplateBox[{"3", "r3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.9913864093748493`*^9},
 CellLabel->
  "Out[681]=",ExpressionUUID->"b081fe1e-87df-db40-9df8-870bf75d1b96"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gauge invariance for leg 3", "Section",
 CellChangeTimes->{{3.9913821654933434`*^9, 3.991382168965027*^9}, {
  3.9913868669280586`*^9, 
  3.9913868700278244`*^9}},ExpressionUUID->"b8e571e6-95ac-5844-b883-\
a3a5af4743e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGI3", "[", 
   RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"TUCoefficients", "[", 
                    RowBox[{"h3", ",", "h4"}], "]"}], "-", 
                    RowBox[{"TUCoefficientsCT3", "[", 
                    RowBox[{"h3", ",", "h4"}], "]"}]}], "//", "ToExp"}], "//",
                     "MandelstamtoSH"}], "//", 
                    RowBox[{
                    RowBox[{"Map", "[", 
                    RowBox[{
                    RowBox[{"ManifestGI", "[", 
                    RowBox[{
                    RowBox[{"ReferenceSpinor", "[", "3", "]"}], "->", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "4"}], "}"}]}], "]"}], ",", "#"}], 
                    "]"}], "&"}]}], "//", "SplitMassless"}], "//", 
                    "Simplify"}], "//", "PutLGScalar"}], "//", 
                  RowBox[{"ReplaceRepeated", "[", 
                   RowBox[{
                    RowBox[{
                    TemplateBox[{"a_", "i_", "b_"},
                    "ABScalar",
                    
                    DisplayFunction->(
                    RowBox[{
                    "\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
                    "\[LeftBracketingBar]", #3, "]"}]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "+", 
                    TemplateBox[{"a_", "j_", "b_"},
                    "ABScalar",
                    
                    DisplayFunction->(
                    RowBox[{
                    "\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
                    "\[LeftBracketingBar]", #3, "]"}]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], ":>",
                     " ", 
                    RowBox[{
                    RowBox[{"StandardizeExpression", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Momenta", "[", "i", "]"}], ":>", " ", 
                    RowBox[{"-", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"Momenta", "[", "$p", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"$p", ",", 
                    RowBox[{"DeleteElements", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
                    "}"}], "]"}], "[", 
                    RowBox[{
                    TemplateBox[{"a", "i", "b"},
                    "ABScalar",
                    
                    DisplayFunction->(
                    RowBox[{
                    "\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
                    "\[LeftBracketingBar]", #3, "]"}]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "+", 
                    TemplateBox[{"a", "j", "b"},
                    "ABScalar",
                    
                    DisplayFunction->(
                    RowBox[{
                    "\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
                    "\[LeftBracketingBar]", #3, "]"}]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], 
                    "]"}]}], "]"}]}], "//", "Identities1"}], "//", 
                "ToMandelstam"}], "//", 
               RowBox[{"ReplaceRepeated", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   TemplateBox[{"1", "3"},
                    "Mandelstam",
                    DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "+", 
                   TemplateBox[{"1", "4"},
                    "Mandelstam",
                    DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], ":>", " ", 
                  RowBox[{"-", 
                   TemplateBox[{"3", "4"},
                    "Mandelstam",
                    DisplayFunction->(SubscriptBox["\[ScriptS]", 
                    RowBox[{#, #2}]]& ),
                    
                    InterpretationFunction->(
                    RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], "}"}], 
                "]"}]}], "//", "MandelstamtoSH"}], "//", "SplitMassless"}], "//",
             "Simplify"}], "//", "Identities2"}], "//", "ToMandelstam"}], "//",
          "Simplify"}], "//", 
        RowBox[{"ReplaceRepeated", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            TemplateBox[{"1", "3"},
             "Mandelstam",
             DisplayFunction->(SubscriptBox["\[ScriptS]", 
               RowBox[{#, #2}]]& ),
             
             InterpretationFunction->(
              RowBox[{"sm", "[", #, ",", #2, "]"}]& )], "+", 
            TemplateBox[{"1", "4"},
             "Mandelstam",
             DisplayFunction->(SubscriptBox["\[ScriptS]", 
               RowBox[{#, #2}]]& ),
             
             InterpretationFunction->(
              RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}], ":>", " ", 
           RowBox[{"-", 
            TemplateBox[{"3", "4"},
             "Mandelstam",
             DisplayFunction->(SubscriptBox["\[ScriptS]", 
               RowBox[{#, #2}]]& ),
             
             InterpretationFunction->(
              RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}], "}"}], "]"}]}], "//",
        "MandelstamtoSH"}], "//", "SplitMassless"}], "//", "Simplify"}], "//",
     "Identities2"}], "//", "ToMandelstam"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991381107106901*^9, 3.9913811490558567`*^9}, {
   3.9913812136744175`*^9, 3.9913813030351143`*^9}, {3.991381474392908*^9, 
   3.9913815364590263`*^9}, {3.991381568573044*^9, 3.991381570206829*^9}, {
   3.9913816525636024`*^9, 3.991381674760168*^9}, {3.9913821979752884`*^9, 
   3.991382233593212*^9}, {3.991382271851448*^9, 3.9913824561283417`*^9}, {
   3.9913843807351303`*^9, 3.991384442869896*^9}, {3.99138462720945*^9, 
   3.9913846303720264`*^9}, {3.9913851004693127`*^9, 
   3.9913851713788223`*^9}, {3.9913853340449314`*^9, 3.9913856725155163`*^9}, 
   3.9913857210450974`*^9, 3.991386211387371*^9, {3.991386243103861*^9, 
   3.9913862499666862`*^9}},
 CellLabel->
  "In[671]:=",ExpressionUUID->"7252225b-21b7-0e45-b50b-f31532890586"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGI3", "[", 
   RowBox[{"1", ",", "1"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "coefficient", " ", "of", " ", "\[CapitalOmega]", " ", "is", " ",
     "independent", " ", "of", " ", "r3", " ", "and", " ", "r4"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9913822153769684`*^9, 3.9913822187098217`*^9}, 
   3.9913846113725834`*^9},
 CellLabel->
  "In[672]:=",ExpressionUUID->"1cf46482-2adb-3f49-a393-da5fe8655f36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      TemplateBox[{"3", "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
      "2"], 
     RowBox[{"4", " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"r4", "1", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"r4", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.991382219381275*^9, 3.991382235862955*^9}, {
   3.991382275036642*^9, 3.9913823129668083`*^9}, 3.9913824608921165`*^9, {
   3.9913844021226387`*^9, 3.9913844509311504`*^9}, 3.9913846324485245`*^9, {
   3.991385136184246*^9, 3.9913851729461*^9}, 3.991385256935837*^9, {
   3.991385339764143*^9, 3.9913856746710167`*^9}, 3.9913857228481236`*^9, 
   3.9913862151062717`*^9, {3.9913862461685925`*^9, 3.9913862513939953`*^9}},
 CellLabel->
  "Out[672]=",ExpressionUUID->"169e64bd-66e9-0641-be5f-5c31d53d03ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGI3", "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", "1"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "coefficient", " ", "of", " ", "\[CapitalOmega]", " ", "is", " ",
     "independent", " ", "of", " ", "r3", " ", "and", " ", "r4"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{3.991384617435772*^9},
 CellLabel->
  "In[673]:=",ExpressionUUID->"69e55a13-a723-fc4d-bc68-b26a9a5a52e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     TemplateBox[{"4", "2", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"4", "1", "r4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"4", "2", "r4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(
        RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9913846182229366`*^9, 3.991384634433132*^9}, {
   3.9913850929650574`*^9, 3.9913851026792145`*^9}, 3.9913851542455845`*^9, 
   3.9913852518319416`*^9, {3.99138547131954*^9, 3.991385491788803*^9}, 
   3.991385534098303*^9, {3.99138566333601*^9, 3.991385676703291*^9}, 
   3.9913857390753727`*^9, 3.9913862175266*^9, 3.991386253499264*^9},
 CellLabel->
  "Out[673]=",ExpressionUUID->"9a6ce504-4059-534c-84ed-6aad6cd8ca6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGI3", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", "1"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "coefficient", " ", "of", " ", "\[CapitalOmega]", " ", "is", " ",
     "independent", " ", "of", " ", "r3", " ", "and", " ", "r4"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{
  3.991386264141451*^9, {3.991386312142624*^9, 3.9913863180708904`*^9}, 
   3.9913865567376842`*^9},
 CellLabel->
  "In[690]:=",ExpressionUUID->"061c38ae-19a5-c64b-bacc-fd66001f3067"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"r4", "1", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"r4", "2", "4"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "AAScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(
        RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.991386265426201*^9, {3.991386313272768*^9, 3.9913863189432564`*^9}, 
   3.991386557588356*^9},
 CellLabel->
  "Out[690]=",ExpressionUUID->"742aac08-b2ab-294b-8e24-61a1e677cb9b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gauge transformation for leg 4", "Section",
 CellChangeTimes->{{3.9913821654933434`*^9, 3.991382168965027*^9}, {
  3.991382507931822*^9, 3.991382511274639*^9}, {3.9913868720145416`*^9, 
  3.9913868732669926`*^9}},ExpressionUUID->"68aa1026-beba-0747-97e2-\
aa3a388254e2"],

Cell[TextData[{
 "The new coefficient ",
 StyleBox["TUCoefficientsGI3",
  FontWeight->"Plain",
  FontSlant->"Italic",
  FontColor->RGBColor[0.8, 0.3, 0.8]],
 " is gauge invariant under leg 3. We now impose gauge transformation under \
leg 4."
}], "Input",
 CellChangeTimes->{{3.99138252710623*^9, 3.991382583993641*^9}, {
  3.991384533392391*^9, 3.991384540571604*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"eaa4e19f-1442-7842-be47-d1d7349711c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGT4", "[", 
   RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"TUCoefficientsGI3", "[", 
          RowBox[{"h3", ",", "h4"}], "]"}], "//", "ToExp"}], "//", 
        "MandelstamtoSH"}], "//", 
       RowBox[{"PureGaugeTransformation", "[", "4", "]"}]}], "//", 
      "ToMandelstam"}], "//", "MandelstamtoSH"}], "//", "Simplify"}], "//", 
   RowBox[{"ReplaceRepeated", "[", 
    RowBox[{
     RowBox[{
      TemplateBox[{"a_", "1", "b_"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "+", 
      TemplateBox[{"a_", "2", "b_"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], ":>", " ", 
     RowBox[{
      RowBox[{"-", 
       TemplateBox[{"a", "3", "b"},
        "ABScalar",
        DisplayFunction->(
         RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
           "\[LeftBracketingBar]", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}], "-", 
      TemplateBox[{"a", "4", "b"},
       "ABScalar",
       DisplayFunction->(
        RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
          "\[LeftBracketingBar]", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )]}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913817857085876`*^9, 3.9913817916420135`*^9}, {
   3.9913818464511204`*^9, 3.9913818508413506`*^9}, 3.991382328499426*^9, {
   3.991382602580124*^9, 3.991382635804367*^9}, {3.991382666003828*^9, 
   3.9913826758107624`*^9}, 3.9913827202515163`*^9, {3.991384567480793*^9, 
   3.9913845760371494`*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"3baeddd1-237e-b54e-ac4b-53fec1598a7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsGT4", "[", 
  RowBox[{"1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9913822153769684`*^9, 3.9913822187098217`*^9}, {
   3.9913826190709286`*^9, 3.9913826193097095`*^9}, {3.991382651350464*^9, 
   3.991382651655981*^9}, 3.9913826902024746`*^9, 3.991386667225134*^9},
 CellLabel->
  "In[699]:=",ExpressionUUID->"c4c6d242-d2b1-4f4a-8670-bbe64a305428"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"r4", "r44"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r44"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]], 
   ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"r4", "r44"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
      "ABScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
         "\[LeftBracketingBar]", 
         SuperscriptBox[#4, #5], "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
         "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"4", "r44"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.991382219381275*^9, 3.991382235862955*^9}, {
   3.991382275036642*^9, 3.9913823129668083`*^9}, 3.9913824608921165`*^9, {
   3.9913826199108334`*^9, 3.9913826914088078`*^9}, {3.9913845598463383`*^9, 
   3.991384577432949*^9}, 3.9913865751795464`*^9, 3.991386668054077*^9},
 CellLabel->
  "Out[699]=",ExpressionUUID->"779718b0-b1da-1048-9087-11ef0cb6062c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsGT4", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellLabel->
  "In[700]:=",ExpressionUUID->"68a42ec8-4712-0a4c-861d-b89326264ed7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], " ", 
      TemplateBox[{"r4", "r44"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r44"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4", "2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )]},
       "ABScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], "\[RightBracketingBar]", #3, 
          "\[LeftBracketingBar]", 
          SuperscriptBox[#4, #5], "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAB", "[", #, "[", #2, "]", ",", #3, ",", #4, "[", #5, "]", 
          "]"}]& )], " ", 
      TemplateBox[{"r4", "r44"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"4", "r44"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.991386670371519*^9},
 CellLabel->
  "Out[700]=",ExpressionUUID->"f6a7f572-2567-b147-b7c1-2385cbf2c704"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Contact term for leg 4", "Section",
 CellChangeTimes->{{3.991386582076275*^9, 3.991386582944996*^9}, {
  3.9913868773003197`*^9, 
  3.991386878364317*^9}},ExpressionUUID->"8fd2a639-6308-9b4f-bb69-\
b4b94816aa15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsCT4", "[", 
   RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TUCoefficientsGT4", "[", 
    RowBox[{"h3", ",", "h4"}], "]"}], "//", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{"FindContactTerm", "[", "4", "]"}], ",", "#"}], "]"}], 
    "&"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913806170023193`*^9, 3.9913806183573513`*^9}, {
  3.9913806526545944`*^9, 3.991380702623892*^9}, {3.991380869919079*^9, 
  3.9913808974481945`*^9}, {3.9913811885612087`*^9, 3.991381192700115*^9}, {
  3.9913821230203514`*^9, 3.991382135422615*^9}, {3.991386602053402*^9, 
  3.991386606187128*^9}},
 CellLabel->
  "In[692]:=",ExpressionUUID->"64167a08-36f0-3c4f-ab41-c9f549658e8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsCT4", "[", 
  RowBox[{"1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.99138660772266*^9, 3.991386647865528*^9}},
 CellLabel->
  "In[697]:=",ExpressionUUID->"b708fb8c-459c-c54d-aa30-bdd77078c29e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]], 
   ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
    RowBox[{
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"4", "r4"},
      "AAScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, ",", #2, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, ",", #2, "]"}]& )]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.991386616260771*^9, 3.9913866490307846`*^9}},
 CellLabel->
  "Out[697]=",ExpressionUUID->"95748172-fa33-1242-ae81-327c45f13324"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsCT4", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9913866539606876`*^9, 3.9913866581741753`*^9}},
 CellLabel->
  "In[698]:=",ExpressionUUID->"4fd43ea1-3c52-ec48-a523-e1771a2f2a42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )]}], 
     RowBox[{
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"4", "r4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9913866589999943`*^9},
 CellLabel->
  "Out[698]=",ExpressionUUID->"9b75ebb1-9315-434d-a143-64ba42af4ab6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[" Gauge invariance for leg 4", "Section",
 CellChangeTimes->{{3.9913807163127346`*^9, 3.9913807189025497`*^9}, {
  3.9913808539714565`*^9, 3.9913808550174713`*^9}, {3.9913866839034653`*^9, 
  3.9913866853025703`*^9}, {3.9913868847635612`*^9, 
  3.9913868861917095`*^9}},ExpressionUUID->"0cb8d9d9-9f3c-d54d-893f-\
799291f1e52f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TUCoefficientsGI4", "[", 
   RowBox[{"h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"TUCoefficientsGI3", "[", 
         RowBox[{"h3", ",", "h4"}], "]"}], "-", 
        RowBox[{"TUCoefficientsCT4", "[", 
         RowBox[{"h3", ",", "h4"}], "]"}]}], "//", "ToExp"}], "//", 
      "MandelstamtoSH"}], "//", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{"ManifestGI", "[", 
         RowBox[{
          RowBox[{"ReferenceSpinor", "[", "4", "]"}], "->", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}]}], "]"}], ",", "#"}], "]"}], 
      "&"}]}], "//", "Identities1"}], "//", "ToMandelstam"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.991381107106901*^9, 3.9913811490558567`*^9}, {
   3.9913812136744175`*^9, 3.9913813030351143`*^9}, {3.991381474392908*^9, 
   3.9913815364590263`*^9}, {3.991381568573044*^9, 3.991381570206829*^9}, {
   3.9913816525636024`*^9, 3.991381674760168*^9}, {3.9913821979752884`*^9, 
   3.991382233593212*^9}, {3.991382271851448*^9, 3.9913824561283417`*^9}, {
   3.9913843807351303`*^9, 3.991384442869896*^9}, {3.99138462720945*^9, 
   3.9913846303720264`*^9}, {3.9913851004693127`*^9, 
   3.9913851713788223`*^9}, {3.9913853340449314`*^9, 3.9913856725155163`*^9}, 
   3.9913857210450974`*^9, 3.991386211387371*^9, {3.991386243103861*^9, 
   3.9913862499666862`*^9}, {3.9913866896952953`*^9, 3.9913867486971207`*^9}},
 CellLabel->
  "In[705]:=",ExpressionUUID->"2e330f63-d2fc-9941-a42c-4b016184e730"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsGI4", "[", 
  RowBox[{"1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9913807207682343`*^9, 3.9913807584080296`*^9}, {
  3.9913867123761387`*^9, 3.991386725352377*^9}},
 CellLabel->
  "In[706]:=",ExpressionUUID->"9cf72c85-0fe4-f441-9339-067a984fcdb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      TemplateBox[{"3", "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
       InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
      "2"], 
     RowBox[{"4", " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   FractionBox[
    RowBox[{
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9913807434662476`*^9, {3.991386718430969*^9, 3.991386750768667*^9}},
 CellLabel->
  "Out[706]=",ExpressionUUID->"b56d7473-d529-da43-9c85-f0e51701fce1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsGI4", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9913807207682343`*^9, 3.9913807584080296`*^9}, {
   3.9913867123761387`*^9, 3.991386725352377*^9}, 3.9913867568979263`*^9},
 CellLabel->
  "In[707]:=",ExpressionUUID->"34186ed0-ee28-f948-b37d-924c70fb67e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     TemplateBox[{"4", "2", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(
        RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9913807434662476`*^9, {3.991386718430969*^9, 3.9913867582758636`*^9}},
 CellLabel->
  "Out[707]=",ExpressionUUID->"c18a5961-2590-554f-8665-5449fe73e6e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TUCoefficientsGI4", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9913807207682343`*^9, 3.9913807584080296`*^9}, {
   3.9913867123761387`*^9, 3.991386725352377*^9}, 3.9913867620276966`*^9},
 CellLabel->
  "In[708]:=",ExpressionUUID->"95d38628-e823-fe44-96ac-c461d3ef8457"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
     TemplateBox[{"1", "3"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"1", "4"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}],
    ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TemplateBox[{"1"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
      SuperscriptBox[
       TemplateBox[{"1", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
        "AAScalar",
        DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
           SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
      SuperscriptBox[
       TemplateBox[{"2", 
         TemplateBox[{
           StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
           StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex",
           DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ),
           InterpretationFunction -> (
           RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
        "BBScalar",
        DisplayFunction->(RowBox[{"[", 
           SuperscriptBox[#, #2], ",", #3, "]"}]& ),
        InterpretationFunction->(
         RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       TemplateBox[{"2"},
        "Mass",
        DisplayFunction->(SubscriptBox["m", #]& ),
        InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
      TemplateBox[{"1", "3"},
       "Mandelstam",
       DisplayFunction->(SubscriptBox["\[ScriptS]", 
         RowBox[{#, #2}]]& ),
       InterpretationFunction->(
        RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9913807434662476`*^9, {3.991386718430969*^9, 3.991386763441326*^9}},
 CellLabel->
  "Out[708]=",ExpressionUUID->"d8b6d323-277e-1947-85d4-5d6d2bbb4b7a"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Final Gauge Invariant amplitude", "Chapter",
 CellChangeTimes->{{3.9913868256493416`*^9, 
  3.9913868341285686`*^9}},ExpressionUUID->"fb50ae04-7133-a04e-89ef-\
dceedc2923ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FinalWMAmplitude", "[", 
   RowBox[{"S_", ",", "h3_", ",", "h4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"TUCoefficientsGI4", "[", 
     RowBox[{"h3", ",", "h4"}], "]"}], "*", 
    RowBox[{"TUBasis", "[", "S", "]"}]}], "//", "Total"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9913869020779743`*^9, 3.99138694388686*^9}},
 CellLabel->
  "In[715]:=",ExpressionUUID->"7fa74fcc-3f4a-634c-bd2f-ab9b824bd8c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FinalWMAmplitude", "[", 
  RowBox[{"1", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9913869278318806`*^9, 3.991386934337387*^9}},
 CellLabel->
  "In[716]:=",ExpressionUUID->"41ad86f3-752c-f74e-9f79-064281b3b557"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    RowBox[{"\[CapitalUpsilon]t", "[", "1", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    RowBox[{"\[CapitalUpsilon]u", "[", "1", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"3", "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", #, ",", #2, "]"}]& ),
      InterpretationFunction->(RowBox[{"SHBB", "[", #, ",", #2, "]"}]& )], 
     "2"], " ", 
    RowBox[{"\[CapitalOmega]0", "[", "1", "]"}]}], 
   RowBox[{"4", " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(
      RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.991386935683342*^9, 3.9913869464308605`*^9}},
 CellLabel->
  "Out[716]=",ExpressionUUID->"1f30adca-7026-6341-a377-da03e605ae07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FinalWMAmplitude", "[", 
  RowBox[{"1", ",", "1", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9913869278318806`*^9, 3.9913869500113926`*^9}},
 CellLabel->
  "In[717]:=",ExpressionUUID->"b846c1a7-8cfe-9746-a4b8-f079bb744c96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "em"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     RowBox[{"\[CapitalUpsilon]t", "[", "1", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], 
  "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    RowBox[{"\[CapitalUpsilon]u", "[", "1", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"4", "2", "3"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
    RowBox[{"\[CapitalOmega]0", "[", "1", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(
      RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.991386935683342*^9, 3.9913869514431934`*^9}},
 CellLabel->
  "Out[717]=",ExpressionUUID->"7db5b6e1-4903-664a-bc5c-11fb0e176803"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FinalWMAmplitude", "[", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.9913869278318806`*^9, 3.9913869568547897`*^9}},
 CellLabel->
  "In[718]:=",ExpressionUUID->"cf79662e-b791-954f-8e79-0df2a9465e33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      TemplateBox[{
        StyleBox["g", FontSlant -> Italic], "em"},
       "CouplingConstant",
       DisplayFunction->(SubscriptBox[#, #2]& ),
       InterpretationFunction->(
        RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )], "2"], " ", 
     TemplateBox[{"1"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
     SuperscriptBox[
      TemplateBox[{"2", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
       "AAScalar",
       DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
          SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     SuperscriptBox[
      TemplateBox[{"1", 
        TemplateBox[{
          StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
          StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
         DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
         InterpretationFunction -> (
          RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
       "BBScalar",
       DisplayFunction->(RowBox[{"[", 
          SuperscriptBox[#, #2], ",", #3, "]"}]& ),
       InterpretationFunction->(
        RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
     RowBox[{"\[CapitalUpsilon]t", "[", "1", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      TemplateBox[{"2"},
       "Mass",
       DisplayFunction->(SubscriptBox["m", #]& ),
       InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
     TemplateBox[{"1", "4"},
      "Mandelstam",
      DisplayFunction->(SubscriptBox["\[ScriptS]", 
        RowBox[{#, #2}]]& ),
      InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}], 
  "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    TemplateBox[{"1"},
     "Mass",
     DisplayFunction->(SubscriptBox["m", #]& ),
     InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], " ", 
    SuperscriptBox[
     TemplateBox[{"1", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["1", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "3"},
      "AAScalar",
      DisplayFunction->(RowBox[{"\[LeftAngleBracket]", 
         SuperscriptBox[#, #2], ",", #3, "\[RightAngleBracket]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAA", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"2", 
       TemplateBox[{
         StyleBox["J", FontColor -> RGBColor[1, 0, 0]], 
         StyleBox["2", FontColor -> RGBColor[1, 0, 0]]}, "littlegroupindex", 
        DisplayFunction -> (RowBox[{#, "\[NegativeVeryThinSpace]", #2}]& ), 
        InterpretationFunction -> (
         RowBox[{"MsIndex", "[", #, ",", #2, "]"}]& )], "4"},
      "BBScalar",
      DisplayFunction->(RowBox[{"[", 
         SuperscriptBox[#, #2], ",", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHBB", "[", #, "[", #2, "]", ",", #3, "]"}]& )], "2"], " ", 
    RowBox[{"\[CapitalUpsilon]u", "[", "1", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "5"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], " ", 
    SuperscriptBox[
     TemplateBox[{"3", "2", "4"},
      "ABScalar",
      DisplayFunction->(
       RowBox[{"\[LeftAngleBracket]", #, "\[RightBracketingBar]", #2, 
         "\[LeftBracketingBar]", #3, "]"}]& ),
      InterpretationFunction->(
       RowBox[{"SHAB", "[", #, ",", #2, ",", #3, "]"}]& )], "2"], " ", 
    RowBox[{"\[CapitalOmega]0", "[", "1", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     TemplateBox[{"2"},
      "Mass",
      DisplayFunction->(SubscriptBox["m", #]& ),
      InterpretationFunction->(RowBox[{"m", "[", #, "]"}]& )], "2"], " ", 
    TemplateBox[{"1", "3"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
    TemplateBox[{"1", "4"},
     "Mandelstam",
     DisplayFunction->(SubscriptBox["\[ScriptS]", 
       RowBox[{#, #2}]]& ),
     InterpretationFunction->(
      RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]]}]], "Output",
 CellChangeTimes->{{3.991386935683342*^9, 3.9913869582831573`*^9}},
 CellLabel->
  "Out[718]=",ExpressionUUID->"cb4c459c-0317-eb4c-b361-ec3a5f5c06f0"]
}, Open  ]],

Cell["\<\
The final amplitude can also be written in the compact form as :\
\>", "Input",
 CellChangeTimes->{{3.9913871583877544`*^9, 3.9913871821243973`*^9}},
 FormatType->
  "TextForm",ExpressionUUID->"da082b60-9258-c54b-bf57-45c075bcc6dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FinalWMAmplitudeAnalytic", "[", 
    RowBox[{"S_", ",", "h3_", ",", "h4_"}], "]"}], ":=", 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     TemplateBox[{
       StyleBox["g", FontSlant -> Italic], "em"},
      "CouplingConstant",
      DisplayFunction->(SubscriptBox[#, #2]& ),
      InterpretationFunction->(RowBox[{"Coupling", "[", #, ",", #2, "]"}]& )],
      "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], 
          RowBox[{"2", " "}]], 
         RowBox[{"\[CapitalOmega]0", "[", "S", "]"}]}], 
        RowBox[{"4", " ", 
         TemplateBox[{"1", "3"},
          "Mandelstam",
          DisplayFunction->(SubscriptBox["\[ScriptS]", 
            RowBox[{#, #2}]]& ),
          InterpretationFunction->(RowBox[{"sm", "[", #, ",", #2, "]"}]& )], " ", 
         TemplateBox[{"1", "4"},
          "Mandelstam",
          DisplayFunction->(SubscriptBox["\[ScriptS]", 
            RowBox[{#, #2}]]& ),
          
          InterpretationFunction->(
           RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], 
       RowBox[{"\[CapitalOmega]0GI", "[", 
        RowBox[{"h3", ",", "h4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalUpsilon]t", "[", "S", "]"}], 
        RowBox[{" ", 
         RowBox[{"2", 
          TemplateBox[{"1", "4"},
           "Mandelstam",
           DisplayFunction->(SubscriptBox["\[ScriptS]", 
             RowBox[{#, #2}]]& ),
           
           InterpretationFunction->(
            RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]}]], 
       RowBox[{"\[CapitalUpsilon]tGI", "[", 
        RowBox[{"h3", ",", "h4"}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[CapitalUpsilon]u", "[", "S", "]"}], 
        RowBox[{"2", 
         TemplateBox[{"1", "3"},
          "Mandelstam",
          DisplayFunction->(SubscriptBox["\[ScriptS]", 
            RowBox[{#, #2}]]& ),
          
          InterpretationFunction->(
           RowBox[{"sm", "[", #, ",", #2, "]"}]& )]}]], 
       RowBox[{"\[CapitalUpsilon]uGI", "[", 
        RowBox[{"h3", ",", "h4"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.963917530941416*^9, 3.963917549127512*^9}, {
   3.963917794127775*^9, 3.963917806317667*^9}, {3.963917861396681*^9, 
   3.9639178911478825`*^9}, {3.9639180047039833`*^9, 3.963918004835367*^9}, {
   3.963918948052435*^9, 3.963918996697153*^9}, {3.963925843085596*^9, 
   3.963925885950556*^9}, {3.9639259194391174`*^9, 3.9639261156372757`*^9}, {
   3.963926251848734*^9, 3.9639262672028065`*^9}, {3.9639263037436905`*^9, 
   3.963926354120764*^9}, 3.963926407444767*^9, {3.9639264722106304`*^9, 
   3.9639266151232853`*^9}, {3.9639266591331196`*^9, 
   3.9639266625190315`*^9}, {3.9639266999970856`*^9, 3.963926739287636*^9}, {
   3.963926788424982*^9, 3.963926797376356*^9}, {3.963926833974348*^9, 
   3.9639268413668804`*^9}, {3.963926915616787*^9, 3.9639270207731037`*^9}, {
   3.9639282344074783`*^9, 3.9639282904750805`*^9}, {3.991372616869812*^9, 
   3.9913726280926304`*^9}, {3.991372665095873*^9, 3.9913726886957703`*^9}, {
   3.9913727356454525`*^9, 3.9913727368965797`*^9}, {3.9913870797711983`*^9, 
   3.9913871545285187`*^9}, {3.991387197145399*^9, 3.991387248206642*^9}, {
   3.991387287552435*^9, 3.9913873185124836`*^9}, {3.9913874558563976`*^9, 
   3.9913874617974987`*^9}},
 CellLabel->
  "In[736]:=",ExpressionUUID->"bc0ce384-a9c1-8f42-af0b-940c083998bd"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Matching", " ", "Spin", " ", "2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.991387413035166*^9, 
  3.991387413275236*^9}},ExpressionUUID->"4d0089a5-f9e3-764e-91e0-\
dd417eb9abf2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FinalWMAmplitudeAnalytic", "[", 
      RowBox[{"2", ",", "1", ",", "1"}], "]"}], "==", 
     RowBox[{"FinalWMAmplitude", "[", 
      RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "//", "Expand"}], "//", 
   "ToExp"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9913872550643883`*^9, 3.991387267578064*^9}, {
  3.9913873113636074`*^9, 3.991387332110012*^9}, {3.9913874644892616`*^9, 
  3.9913874663076115`*^9}},
 CellLabel->
  "In[737]:=",ExpressionUUID->"3410f395-a6c9-1641-b85e-1ece20c67302"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.991387268900297*^9, {3.991387301305237*^9, 3.9913873335799465`*^9}, {
   3.9913874681981144`*^9, 3.991387472820429*^9}},
 CellLabel->
  "Out[737]=",ExpressionUUID->"eb5b7f06-4c60-c342-9091-80f5b4d5bb54"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Matching", " ", "Spin", " ", "10"}], "*)"}]], "Input",
 CellChangeTimes->{{3.99138740261808*^9, 
  3.991387408282339*^9}},ExpressionUUID->"8cb50399-c8a9-374b-bf24-\
3393f3928111"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FinalWMAmplitudeAnalytic", "[", 
       RowBox[{"10", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], "==", 
      RowBox[{"FinalWMAmplitude", "[", 
       RowBox[{"10", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "//", "Expand"}], "//", "ToExp"}], "//",
    "Simplify"}], "//", 
  RowBox[{"StandardizeExpression", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.9913872550643883`*^9, 3.991387267578064*^9}, {
  3.9913873113636074`*^9, 3.9913873959699745`*^9}, {3.9913874773637047`*^9, 
  3.9913874854148903`*^9}},
 CellLabel->
  "In[739]:=",ExpressionUUID->"7df5c880-e44b-be42-94b6-5e1fe0bee398"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.991387268900297*^9, {3.991387301305237*^9, 3.991387397396353*^9}, {
   3.991387482005247*^9, 3.991387488231558*^9}},
 CellLabel->
  "Out[739]=",ExpressionUUID->"bb76c95d-f158-824d-bdbc-5c6d21ea28ef"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 741.75},
WindowMargins->{{-6, Automatic}, {Automatic, -6}},
LightDark->"Light",
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"12393cf2-1e80-af44-9f40-5d12ec428638"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 621, 10, 44, "Input",ExpressionUUID->"bc7d114c-d3d2-cf4d-987e-54d67a5b619e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1222, 36, 1481, 22, 22, "Print",ExpressionUUID->"2fc1b805-6ee8-3a4e-9278-3685526456fd"],
Cell[2706, 60, 1486, 22, 22, "Print",ExpressionUUID->"677dd089-5cad-f34e-965b-692b5a6235ed"],
Cell[4195, 84, 1491, 22, 22, "Print",ExpressionUUID->"f74ba5e9-febc-d344-af0a-cc5fb90c0685"],
Cell[5689, 108, 1489, 22, 22, "Print",ExpressionUUID->"97cd45c8-793c-5f4e-ba45-c43d89f36982"],
Cell[7181, 132, 1493, 22, 22, "Print",ExpressionUUID->"4c736a3a-8712-6143-96af-40daf5d35626"],
Cell[8677, 156, 1489, 22, 22, "Print",ExpressionUUID->"c5bd5ec9-96fb-1745-b4c7-f5abe930a1b8"],
Cell[10169, 180, 1477, 22, 22, "Print",ExpressionUUID->"40bce68c-6b51-8e41-829b-95c8e3439f49"],
Cell[11649, 204, 1484, 22, 22, "Print",ExpressionUUID->"69ac352f-0591-0140-afc2-c6110f66e874"],
Cell[13136, 228, 1498, 22, 22, "Print",ExpressionUUID->"adab9886-6b54-834c-b8ba-2f2f0b72d23e"],
Cell[14637, 252, 1517, 23, 22, "Print",ExpressionUUID->"da89c60b-71ad-f343-a134-c6fbb0bcd967"],
Cell[16157, 277, 1512, 22, 22, "Print",ExpressionUUID->"6b8834e4-726f-6a4a-8543-42a9d55e7204"],
Cell[17672, 301, 1499, 22, 22, "Print",ExpressionUUID->"cd8a07a1-2b67-d242-b4a5-f82fd90624c6"],
Cell[19174, 325, 1501, 22, 22, "Print",ExpressionUUID->"f688cb84-cb4c-664a-a336-5e203e192d77"],
Cell[20678, 349, 1603, 24, 74, "Print",ExpressionUUID->"2b4cec6d-de0d-ef47-8008-0b7e08df7305"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22330, 379, 434, 6, 96, "Title",ExpressionUUID->"e8df66b1-4212-e84f-8ba8-c54f1b5cf57c"],
Cell[22767, 387, 260, 6, 28, "Input",ExpressionUUID->"9c1b65ea-fc40-8940-a697-622d214176e3"],
Cell[23030, 395, 1610, 39, 85, "Input",ExpressionUUID->"0af53a35-9ab4-5442-bdcf-a629fe242036"],
Cell[CellGroupData[{
Cell[24665, 438, 240, 3, 28, "Input",ExpressionUUID->"94f8f9a8-1f2d-8c42-aa7e-98e669e9fb8a"],
Cell[24908, 443, 2854, 71, 34, "Output",ExpressionUUID->"ecff7026-5b1a-e045-954a-0c4826b115e1"]
}, Open  ]],
Cell[27777, 517, 457, 8, 28, "Input",ExpressionUUID->"4cb1f85c-5b9c-454c-92b1-f86b902593e8"],
Cell[28237, 527, 334, 6, 28, "Input",ExpressionUUID->"62ea1ec1-901d-d64f-9933-91059fd4c176"],
Cell[CellGroupData[{
Cell[28596, 537, 1279, 29, 47, "Input",ExpressionUUID->"b2a770c7-8ae4-0844-b911-7948a7d6421c"],
Cell[29878, 568, 3948, 83, 54, "Output",ExpressionUUID->"a6f47833-4945-9448-8c0d-14e2713bb783"],
Cell[33829, 653, 3268, 69, 56, "Output",ExpressionUUID->"315649ad-fd35-294c-b082-ba0488995031"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37134, 727, 1285, 28, 47, "Input",ExpressionUUID->"376461e4-d5cb-a941-9bf6-9abe7644b25a"],
Cell[38422, 757, 3693, 77, 54, "Output",ExpressionUUID->"a2077cf6-be27-0144-9ca5-c543feebd9a2"],
Cell[42118, 836, 3184, 69, 57, "Output",ExpressionUUID->"3549fac4-5016-ee42-b47a-49016ae33fa2"]
}, Open  ]],
Cell[45317, 908, 245, 4, 28, "Input",ExpressionUUID->"afe53b0f-83be-6c42-9654-ad348a070275"],
Cell[CellGroupData[{
Cell[45587, 916, 4552, 87, 68, "Input",ExpressionUUID->"719eb8e5-3ae5-0944-9f1c-f2061a4fc259"],
Cell[50142, 1005, 9960, 208, 54, "Output",ExpressionUUID->"7e2300dc-88a2-d642-ad3a-dee12826d2db"]
}, Open  ]],
Cell[60117, 1216, 530, 11, 28, "Input",ExpressionUUID->"21258119-542c-fd47-8bb3-4695c7ff3b19"],
Cell[CellGroupData[{
Cell[60672, 1231, 338, 7, 28, "Input",ExpressionUUID->"03babf31-a428-9e41-a777-dfd4c913bf14"],
Cell[61013, 1240, 8456, 188, 54, "Output",ExpressionUUID->"3ba5b902-9a07-c549-9a06-07829d0eaead"]
}, Open  ]],
Cell[69484, 1431, 433, 10, 28, "Input",ExpressionUUID->"185cca8c-3488-0949-80d4-2cb616845916"],
Cell[69920, 1443, 221, 5, 28, "Input",ExpressionUUID->"ebd75008-3eee-2a4d-bacd-82f0095a5304"],
Cell[CellGroupData[{
Cell[70166, 1452, 626, 14, 28, "Input",ExpressionUUID->"1242e41c-094d-a644-8abc-841ce912441d"],
Cell[70795, 1468, 519, 8, 32, "Output",ExpressionUUID->"0efc3f8c-7dc4-594d-83b5-92cf932b16d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71351, 1481, 2920, 67, 30, "Input",ExpressionUUID->"e41458ef-88f6-4f44-8f92-d6fc87808c5e"],
Cell[74274, 1550, 14308, 325, 54, "Output",ExpressionUUID->"9fade5f6-0898-cd49-81a3-71fb60988dfe"]
}, Open  ]],
Cell[88597, 1878, 315, 7, 28, "Input",ExpressionUUID->"96be14f5-cf45-974e-a964-7d14c2fcf8bb"],
Cell[CellGroupData[{
Cell[88937, 1889, 3308, 61, 28, "Input",ExpressionUUID->"35db4545-fb3b-9343-92ba-679294ce30a6"],
Cell[92248, 1952, 14463, 297, 54, "Output",ExpressionUUID->"5b9e0c74-363e-8948-ac52-e9c3093c9944"]
}, Open  ]],
Cell[106726, 2252, 271, 6, 28, "Input",ExpressionUUID->"21ad1c1c-4120-a648-9439-264dc7f95646"],
Cell[CellGroupData[{
Cell[107022, 2262, 714, 13, 28, "Input",ExpressionUUID->"daeb7a59-72f5-5342-ab92-30d06b81c0df"],
Cell[107739, 2277, 11254, 246, 54, "Output",ExpressionUUID->"ad4febcf-965c-1a44-ba72-8e9c7b308484"]
}, Open  ]],
Cell[119008, 2526, 265, 6, 28, "Input",ExpressionUUID->"0544a873-749d-114b-b884-fc788e248675"],
Cell[CellGroupData[{
Cell[119298, 2536, 4687, 111, 104, "Input",ExpressionUUID->"d0ef32eb-5196-9749-bf01-f11898d7ea3a"],
Cell[123988, 2649, 15684, 355, 101, "Output",ExpressionUUID->"9a056ff5-251f-2b45-9ea6-29c14aebe97e"],
Cell[139675, 3006, 10765, 233, 54, "Output",ExpressionUUID->"7f8f9ee9-a0c0-7042-9980-0c1fc77e04a0"]
}, Open  ]],
Cell[150455, 3242, 302, 7, 28, "Input",ExpressionUUID->"3da5a5cc-0761-8a43-b5b7-8c1aa73a99dd"],
Cell[CellGroupData[{
Cell[150782, 3253, 2582, 66, 66, "Input",ExpressionUUID->"24b99ba7-1e20-3544-be30-47775ed5f701"],
Cell[153367, 3321, 6391, 140, 54, "Output",ExpressionUUID->"a065f8f1-16d0-664f-b2a7-2a115234b301"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159795, 3466, 466, 10, 28, "Input",ExpressionUUID->"3ee3d463-d19c-b240-88cf-21ae612a3df7"],
Cell[160264, 3478, 5594, 124, 54, "Output",ExpressionUUID->"82467643-3010-444e-992c-b722f9dd4005"]
}, Open  ]],
Cell[165873, 3605, 315, 6, 28, "Input",ExpressionUUID->"aec8b3f4-9308-134b-9d6a-d73b0879f0b9"],
Cell[CellGroupData[{
Cell[166213, 3615, 2182, 55, 85, "Input",ExpressionUUID->"86174966-f13d-cf4c-a183-d7b2ba9fd4b9"],
Cell[168398, 3672, 12566, 290, 54, "Output",ExpressionUUID->"d2923d52-208c-d849-b65b-801994e1d940"],
Cell[180967, 3964, 7601, 176, 54, "Output",ExpressionUUID->"a39db438-2595-b347-a1c5-120c610c4730"]
}, Open  ]],
Cell[188583, 4143, 289, 6, 28, "Input",ExpressionUUID->"ffda006b-d5d8-4243-8155-85a2ebf72748"],
Cell[188875, 4151, 361, 9, 28, "Input",ExpressionUUID->"5b17a683-f29c-c348-a80d-8204256080bc"],
Cell[CellGroupData[{
Cell[189261, 4164, 1760, 38, 47, "Input",ExpressionUUID->"70261b9e-b536-0b4e-bcbc-18d175dcdba4"],
Cell[191024, 4204, 6925, 148, 54, "Output",ExpressionUUID->"0302fb40-eacf-fa4f-bf42-7f08d86892cb"],
Cell[197952, 4354, 6888, 152, 54, "Output",ExpressionUUID->"aafbdc84-b359-1044-9c29-8c31ba18b5ee"]
}, Open  ]],
Cell[204855, 4509, 509, 13, 28, "Input",ExpressionUUID->"5816c93c-64e7-bd47-b6a3-7ce51cb17365"],
Cell[CellGroupData[{
Cell[205389, 4526, 3012, 74, 85, "Input",ExpressionUUID->"57fae2c3-259e-9142-9223-6d85af1b6af2"],
Cell[208404, 4602, 2192, 49, 54, "Output",ExpressionUUID->"b80b8d3b-c9ad-5546-a6e4-be671ec3743c"]
}, Open  ]],
Cell[210611, 4654, 1846, 47, 28, "Input",ExpressionUUID->"9cdabc96-9a96-9446-b0a9-abf22dd02d44"],
Cell[CellGroupData[{
Cell[212482, 4705, 1813, 47, 46, "Input",ExpressionUUID->"53eb43f3-2cd6-084f-8518-db4c8b510d25"],
Cell[214298, 4754, 7517, 175, 54, "Output",ExpressionUUID->"41508586-9aaf-e842-bccf-9ffdf34cc4d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221852, 4934, 416, 6, 28, "Input",ExpressionUUID->"1af1b398-bb1c-5347-a39f-92bdd5856d7f"],
Cell[222271, 4942, 430, 6, 32, "Output",ExpressionUUID->"a1cc418a-e523-7846-a2aa-5688faf65192"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[222750, 4954, 177, 3, 70, "Title",ExpressionUUID->"672a426f-5914-7d44-b32a-3312d34eacbb"],
Cell[222930, 4959, 1968, 50, 190, "Input",ExpressionUUID->"94deb116-f721-c047-baaa-a1278be158e3"],
Cell[CellGroupData[{
Cell[224923, 5013, 154, 3, 67, "Chapter",ExpressionUUID->"b52a74b3-f82b-2545-9806-9b5781928c60"],
Cell[CellGroupData[{
Cell[225102, 5020, 273, 8, 66, "Section",ExpressionUUID->"69eb5486-e6ce-6f4c-a915-896a3ebf0fdf",
 InitializationCell->True],
Cell[225378, 5030, 822, 20, 75, "Input",ExpressionUUID->"2ce86515-2386-304e-8d06-958f25fdb32d",
 InitializationCell->True],
Cell[226203, 5052, 418, 10, 33, "Input",ExpressionUUID->"a849e7ac-f192-9244-a78b-1c2e865e02dd",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[226658, 5067, 291, 8, 52, "Section",ExpressionUUID->"4449382d-5b0a-5942-90c4-3222cd238c6e"],
Cell[226952, 5077, 264, 7, 21, "Input",ExpressionUUID->"07dea981-6fee-6943-8752-d881a3558259"],
Cell[227219, 5086, 306, 7, 33, "Input",ExpressionUUID->"7821ff74-6176-d649-8698-cd6011675de6",
 InitializationCell->True],
Cell[227528, 5095, 187, 4, 21, "Input",ExpressionUUID->"1e79996a-1f9a-7f43-a22e-82d7e8bff3b8"],
Cell[227718, 5101, 1292, 35, 61, "Input",ExpressionUUID->"0ddb6427-8ab8-6546-b556-52a1dcef752a",
 InitializationCell->True],
Cell[229013, 5138, 1350, 35, 75, "Input",ExpressionUUID->"35e393c3-1785-e840-8cd1-c049e9d3d47e",
 InitializationCell->True],
Cell[230366, 5175, 579, 16, 47, "Input",ExpressionUUID->"f95ff32f-e5c0-7d4d-9ae5-cd8c770285c3",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[230982, 5196, 157, 3, 52, "Section",ExpressionUUID->"dddb0bdb-b90f-1e47-85d8-da063a1344db"],
Cell[231142, 5201, 240, 5, 21, "Input",ExpressionUUID->"327de898-aea8-1442-9a2c-eb6cd3201fa5"],
Cell[CellGroupData[{
Cell[231407, 5210, 1278, 33, 75, "Input",ExpressionUUID->"8efa3429-5bec-9c4d-9d68-a945cc1ea9c1",
 InitializationCell->True],
Cell[232688, 5245, 1625, 50, 24, "Output",ExpressionUUID->"9daacdd9-b616-a247-9472-1914a8b84880"],
Cell[234316, 5297, 577, 15, 24, "Output",ExpressionUUID->"cc9e31cb-0d5b-5341-b9d3-1a7b09697694"]
}, Open  ]],
Cell[234908, 5315, 975, 23, 47, "Input",ExpressionUUID->"868fee4a-80b1-394a-8d85-f190fefcffb3",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[235920, 5343, 208, 4, 52, "Section",ExpressionUUID->"ba228ef2-de73-0d42-9809-e24b847d1844"],
Cell[236131, 5349, 364, 8, 21, "Input",ExpressionUUID->"8404e899-77ec-fc42-9219-2db1ddec948e"],
Cell[236498, 5359, 698, 14, 21, "Input",ExpressionUUID->"80c01456-459d-ad49-8447-63bff992831a"],
Cell[237199, 5375, 644, 13, 21, "Input",ExpressionUUID->"0bda5b66-4b1b-ab45-bb8e-153ef502a830"],
Cell[237846, 5390, 1510, 37, 63, "Input",ExpressionUUID->"722ed8e7-0348-664b-b4e3-b457dd1e6523",
 InitializationCell->True],
Cell[239359, 5429, 2502, 68, 48, "Input",ExpressionUUID->"af25dc4a-b805-a142-8cb8-48203b1ba606",
 InitializationCell->True],
Cell[241864, 5499, 3978, 108, 112, "Input",ExpressionUUID->"54749f1a-4167-7044-8837-3cf6594385e2",
 InitializationCell->True],
Cell[245845, 5609, 6855, 204, 207, "Input",ExpressionUUID->"9e373ff4-f441-f44d-bbed-88fc398f3335",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[252737, 5818, 261, 7, 52, "Section",ExpressionUUID->"a4e21c76-6f00-e144-834f-04c1ff8e98ff"],
Cell[253001, 5827, 277, 6, 21, "Input",ExpressionUUID->"5695fbe6-5c7c-c540-8ed6-3a2eaff73876"],
Cell[253281, 5835, 21774, 557, 236, "Input",ExpressionUUID->"92e36f53-ec62-d348-a582-65c4d0169434",
 InitializationCell->True],
Cell[275058, 6394, 294, 7, 21, "Input",ExpressionUUID->"0c3bd764-cf21-974f-b132-aa215d92d17c"],
Cell[CellGroupData[{
Cell[275377, 6405, 1049, 28, 21, "Input",ExpressionUUID->"25497cff-0142-e347-8d62-019cce6793b4"],
Cell[276429, 6435, 1972, 46, 36, "Output",ExpressionUUID->"8e949a82-ccd4-8044-b8b4-365144441112"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278438, 6486, 1003, 27, 21, "Input",ExpressionUUID->"49ac3173-0e97-c243-a910-4d0709479863"],
Cell[279444, 6515, 1931, 46, 36, "Output",ExpressionUUID->"71b95573-5a12-314d-b762-bec87496591f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281412, 6566, 1042, 28, 21, "Input",ExpressionUUID->"12e2cc43-191e-434f-a131-28dac26e120c"],
Cell[282457, 6596, 1207, 30, 35, "Output",ExpressionUUID->"8c060edb-60e2-7f40-9d06-2a2b81c7e352"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283701, 6631, 942, 26, 21, "Input",ExpressionUUID->"a78d4c07-b0eb-d648-9da7-59feab72cd14"],
Cell[284646, 6659, 1105, 29, 35, "Output",ExpressionUUID->"dfc5b0d0-5edc-3747-b522-a6f08b2f8ea1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285788, 6693, 1168, 32, 21, "Input",ExpressionUUID->"3648fc1c-d5f5-9d46-a4b3-2c32a05de9d3"],
Cell[286959, 6727, 1351, 35, 35, "Output",ExpressionUUID->"31906e1c-2e26-a642-a27b-995821f1c1a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288347, 6767, 1170, 32, 21, "Input",ExpressionUUID->"857cedfb-1c28-3943-a61e-5e008faddbf1"],
Cell[289520, 6801, 1327, 35, 35, "Output",ExpressionUUID->"55f0c38b-e88b-9440-b885-74e8443df62f"]
}, Open  ]],
Cell[290862, 6839, 1804, 47, 21, "Input",ExpressionUUID->"1fa4cefc-0c60-0841-93d3-ee5f1d1c7d53"],
Cell[292669, 6888, 1107, 29, 21, "Input",ExpressionUUID->"487f16f5-d57b-9c40-8911-234c74748823"],
Cell[CellGroupData[{
Cell[293801, 6921, 1118, 31, 21, "Input",ExpressionUUID->"21109a99-d321-6a4a-b8dd-df414d129775"],
Cell[294922, 6954, 1211, 31, 35, "Output",ExpressionUUID->"43c03367-01b6-cf45-ba68-6b719d9454a7"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[296194, 6992, 211, 4, 56, "Chapter",ExpressionUUID->"d727a768-3571-a647-befc-d3dca3a3c322"],
Cell[296408, 6998, 443, 11, 21, "Input",ExpressionUUID->"ae90611a-5f16-3b44-87ad-ab20b4c794d6"],
Cell[296854, 7011, 1537, 39, 34, "Input",ExpressionUUID->"c08fc5c4-eadf-324f-bd63-63c97423e6e6",
 InitializationCell->True],
Cell[298394, 7052, 311, 7, 21, "Input",ExpressionUUID->"bcc8883d-da3c-3b49-90ff-9d0b6f972e11"],
Cell[298708, 7061, 877, 24, 47, "Input",ExpressionUUID->"fa894a76-189e-144b-8e5d-a2d3c695571e",
 InitializationCell->True],
Cell[299588, 7087, 982, 25, 47, "Input",ExpressionUUID->"84ed14ce-178e-064b-b03c-e71ee834e0c5",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[300607, 7117, 222, 4, 56, "Chapter",ExpressionUUID->"e28ebb1e-d378-cb43-8e54-7de4fa0e4ea4"],
Cell[300832, 7123, 275, 6, 21, "Input",ExpressionUUID->"136b4f7d-934d-3445-807d-ded3896713dd"],
Cell[CellGroupData[{
Cell[301132, 7133, 158, 3, 49, "Section",ExpressionUUID->"51e4daf7-0c65-364f-b63e-32dda1a2c72b"],
Cell[301293, 7138, 218, 4, 21, "Input",ExpressionUUID->"e2bbf764-0538-5740-8958-668a63504a95"],
Cell[301514, 7144, 3367, 75, 63, "Input",ExpressionUUID->"bd10c0fe-6da7-624f-8b44-f5accdbd0394",
 InitializationCell->True],
Cell[304884, 7221, 1001, 27, 32, "Input",ExpressionUUID->"91f57dc5-9fc0-4b49-93f0-7a16e55d401d"],
Cell[305888, 7250, 566, 12, 21, "Input",ExpressionUUID->"122a2a32-f97c-e442-8026-a71614942593"],
Cell[306457, 7264, 789, 21, 21, "Input",ExpressionUUID->"45b8a488-cfd9-4049-a8b0-26afd38d6e95"],
Cell[307249, 7287, 3061, 80, 130, "Input",ExpressionUUID->"dae1208a-0966-2f4b-bdf1-410e652f2cca",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[310335, 7371, 158, 3, 39, "Subsection",ExpressionUUID->"636b1cff-b9a3-0541-a616-781da663144f"],
Cell[310496, 7376, 277, 7, 21, "Input",ExpressionUUID->"fe386ce0-de2f-c341-ad2a-897bfa32df34"],
Cell[CellGroupData[{
Cell[310798, 7387, 413, 10, 21, "Input",ExpressionUUID->"9d1247f1-7556-4843-816a-e0070c5d54db"],
Cell[311214, 7399, 13733, 311, 53, "Output",ExpressionUUID->"a2090a6e-bb9c-8541-9e82-3b904603aa8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324984, 7715, 560, 14, 21, "Input",ExpressionUUID->"4945648e-0eed-6f4e-b7e4-aba8b896e900"],
Cell[325547, 7731, 13781, 312, 53, "Output",ExpressionUUID->"7ed716b4-ac2d-ef4f-b620-621d8c6b0cb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339365, 8048, 921, 18, 21, "Input",ExpressionUUID->"fd538ca3-dab1-2b44-80fc-89d2dae6a52e"],
Cell[340289, 8068, 209, 4, 35, "Output",ExpressionUUID->"5039a8e9-6950-fe44-aa3d-1000837e27fb"]
}, Open  ]],
Cell[340513, 8075, 278, 7, 21, "Input",ExpressionUUID->"fb4b060e-4882-2b47-afb9-839c0f81c373"],
Cell[CellGroupData[{
Cell[340816, 8086, 512, 11, 21, "Input",ExpressionUUID->"b9c850a1-31c1-a94b-b26b-a1e2b65bcdef"],
Cell[341331, 8099, 19846, 445, 90, "Output",ExpressionUUID->"71f946aa-6bdb-2749-8452-96800574a952"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361214, 8549, 505, 13, 21, "Input",ExpressionUUID->"d66db708-9653-774a-8b17-e1fd8a6164e9"],
Cell[361722, 8564, 19789, 444, 90, "Output",ExpressionUUID->"7eb60b1a-e88f-e44a-941e-86b3aee0e83f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381548, 9013, 970, 19, 21, "Input",ExpressionUUID->"f886d456-8400-cc49-b3fe-d68afb70b8d1"],
Cell[382521, 9034, 227, 4, 35, "Output",ExpressionUUID->"ea6ab4c1-0ae5-9f4f-89b6-c4822ab45250"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[382809, 9045, 158, 3, 40, "Section",ExpressionUUID->"c6b4155a-0096-a740-86bd-b3c1ee20a7dd"],
Cell[382970, 9050, 401, 9, 21, "Input",ExpressionUUID->"7c88e967-2690-7f4e-b558-35472989e39a"],
Cell[383374, 9061, 216, 4, 21, "Input",ExpressionUUID->"731200b7-1e75-9949-b1cc-9828df10549f"],
Cell[383593, 9067, 3781, 88, 58, "Input",ExpressionUUID->"359a8dfd-e64a-4e48-981c-4e9a22e2e270",
 InitializationCell->True],
Cell[387377, 9157, 461, 12, 33, "Input",ExpressionUUID->"d890d2f9-0481-ea4f-a5db-d60a09fe832c",
 InitializationCell->True],
Cell[387841, 9171, 451, 11, 33, "Input",ExpressionUUID->"a9271fff-2461-8f4d-ac66-0457c819fbb5",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[388317, 9186, 342, 7, 21, "Input",ExpressionUUID->"1b1818d2-8e20-fd42-9615-779b33568308"],
Cell[388662, 9195, 1335, 36, 50, "Output",ExpressionUUID->"743bd35a-d207-5044-8370-46ba845e9c93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390034, 9236, 340, 7, 21, "Input",ExpressionUUID->"fd1fc59a-167d-1e4f-8362-4a848bf1a0fb"],
Cell[390377, 9245, 1388, 38, 50, "Output",ExpressionUUID->"1e0d8019-1b41-f54e-a328-0fc5161f7187"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[391814, 9289, 157, 3, 40, "Section",ExpressionUUID->"9ec33fd5-08a9-cb4d-97ef-947be716393c"],
Cell[391974, 9294, 289, 6, 21, "Input",ExpressionUUID->"5cdcab83-679b-d046-b54c-9025244c0880"],
Cell[392266, 9302, 4404, 117, 82, "Input",ExpressionUUID->"47a9dcc8-c310-4246-a0f2-f2adf84087da",
 InitializationCell->True],
Cell[396673, 9421, 282, 6, 21, "Input",ExpressionUUID->"86e607d3-d498-bf47-a9e9-c00281a9aee8"],
Cell[CellGroupData[{
Cell[396980, 9431, 209, 4, 21, "Input",ExpressionUUID->"9f7499f2-ef46-654c-ae8c-35216aa85d2b"],
Cell[397192, 9437, 1385, 34, 36, "Output",ExpressionUUID->"42c4848f-8561-df4c-b2fe-530f325c9a77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398614, 9476, 239, 5, 21, "Input",ExpressionUUID->"9480fce1-2c38-de4c-930c-8be3d12a3f62"],
Cell[398856, 9483, 3327, 90, 50, "Output",ExpressionUUID->"cfc8f13a-03d2-d040-998a-a13e5504271d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402220, 9578, 282, 6, 21, "Input",ExpressionUUID->"c2f5c866-7543-cb48-afcb-2cb81d5cc998"],
Cell[402505, 9586, 4332, 114, 50, "Output",ExpressionUUID->"e61500f1-41fd-824a-a764-0b6addb6ec0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406874, 9705, 650, 17, 21, "Input",ExpressionUUID->"cb90a64a-6a9d-fe43-bd9e-30951c5962fc"],
Cell[407527, 9724, 233, 4, 35, "Output",ExpressionUUID->"7f20b19e-3ddb-7548-a3db-1a8dbdadfabd"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[407821, 9735, 332, 5, 56, "Chapter",ExpressionUUID->"cdc40945-5f04-814f-aa9b-0d83069ced4d"],
Cell[408156, 9742, 970, 24, 32, "Input",ExpressionUUID->"2d94d8d4-4ff2-9742-8007-732f4f1999fc"],
Cell[409129, 9768, 2002, 52, 33, "Input",ExpressionUUID->"b7da4919-1e63-ed4b-aa4f-414289ed464a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[411156, 9824, 382, 6, 49, "Section",ExpressionUUID->"10f74159-52b4-d94c-ad7d-70dd303c73fb"],
Cell[411541, 9832, 1993, 51, 33, "Input",ExpressionUUID->"23b13152-c74c-b54d-b46e-d182a62abaa3",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[413559, 9887, 437, 10, 21, "Input",ExpressionUUID->"5abef402-0f99-8346-85c3-1f1735e62f09"],
Cell[413999, 9899, 9470, 213, 53, "Output",ExpressionUUID->"5e3ae08f-08f6-ba4b-80f5-71c2cf51115d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423506, 10117, 378, 10, 21, "Input",ExpressionUUID->"0ed4a7aa-427c-0f43-94e8-e4b387b91771"],
Cell[423887, 10129, 9355, 209, 53, "Output",ExpressionUUID->"dbcba9a6-e21f-e24a-bc98-e9f8043b9e29"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[433291, 10344, 220, 4, 40, "Section",ExpressionUUID->"99ca9871-3af8-3044-80a2-106e00260eba"],
Cell[433514, 10350, 727, 18, 33, "Input",ExpressionUUID->"bf9518b7-1a45-fa40-b4af-4c03808860b8",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[434266, 10372, 244, 5, 21, "Input",ExpressionUUID->"f9450614-2385-304a-84d3-c0316bfaa373"],
Cell[434513, 10379, 8011, 182, 53, "Output",ExpressionUUID->"0aeee6f6-58fa-e046-8ad8-9694e4716471"]
}, Open  ]],
Cell[CellGroupData[{
Cell[442561, 10566, 237, 6, 21, "Input",ExpressionUUID->"31a3f096-c5d8-0740-8d6e-ed48e41de8c1"],
Cell[442801, 10574, 8063, 181, 53, "Output",ExpressionUUID->"a44cddf2-baac-3744-95b4-c290818dc294"]
}, Open  ]],
Cell[CellGroupData[{
Cell[450901, 10760, 263, 6, 21, "Input",ExpressionUUID->"afa03c96-f37d-5e4e-b9e1-8b49f7f46d33"],
Cell[451167, 10768, 8061, 181, 53, "Output",ExpressionUUID->"d63db230-e12e-dd42-8c86-844afe941c26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459265, 10954, 282, 7, 21, "Input",ExpressionUUID->"79a6aa2e-b4af-9144-989c-afee5f34cd39"],
Cell[459550, 10963, 7739, 176, 53, "Output",ExpressionUUID->"b081fe1e-87df-db40-9df8-870bf75d1b96"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[467338, 11145, 226, 4, 40, "Section",ExpressionUUID->"b8e571e6-95ac-5844-b883-a3a5af4743e5"],
Cell[467567, 11151, 7461, 175, 90, "Input",ExpressionUUID->"7252225b-21b7-0e45-b50b-f31532890586",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[475053, 11330, 478, 12, 21, "Input",ExpressionUUID->"1cf46482-2adb-3f49-a393-da5fe8655f36"],
Cell[475534, 11344, 6526, 149, 53, "Output",ExpressionUUID->"169e64bd-66e9-0641-be5f-5c31d53d03ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[482097, 11498, 442, 12, 21, "Input",ExpressionUUID->"69e55a13-a723-fc4d-bc68-b26a9a5a52e2"],
Cell[482542, 11512, 6762, 154, 53, "Output",ExpressionUUID->"9a6ce504-4059-534c-84ed-6aad6cd8ca6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489341, 11671, 521, 14, 21, "Input",ExpressionUUID->"061c38ae-19a5-c64b-bacc-fd66001f3067"],
Cell[489865, 11687, 6687, 154, 53, "Output",ExpressionUUID->"742aac08-b2ab-294b-8e24-61a1e677cb9b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[496601, 11847, 276, 4, 40, "Section",ExpressionUUID->"68aa1026-beba-0747-97e2-aa3a388254e2"],
Cell[496880, 11853, 452, 12, 21, "Input",ExpressionUUID->"eaa4e19f-1442-7842-be47-d1d7349711c3"],
Cell[497335, 11867, 2272, 57, 47, "Input",ExpressionUUID->"3baeddd1-237e-b54e-ac4b-53fec1598a7d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[499632, 11928, 396, 7, 21, "Input",ExpressionUUID->"c4c6d242-d2b1-4f4a-8670-bbe64a305428"],
Cell[500031, 11937, 5592, 124, 53, "Output",ExpressionUUID->"779718b0-b1da-1048-9087-11ef0cb6062c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[505660, 12066, 195, 5, 21, "Input",ExpressionUUID->"68a42ec8-4712-0a4c-861d-b89326264ed7"],
Cell[505858, 12073, 5222, 117, 53, "Output",ExpressionUUID->"f6a7f572-2567-b147-b7c1-2385cbf2c704"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[511129, 12196, 218, 4, 40, "Section",ExpressionUUID->"8fd2a639-6308-9b4f-bb69-b4b94816aa15"],
Cell[511350, 12202, 776, 19, 33, "Input",ExpressionUUID->"64167a08-36f0-3c4f-ab41-c9f549658e8e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[512151, 12225, 241, 5, 21, "Input",ExpressionUUID->"b708fb8c-459c-c54d-aa30-bdd77078c29e"],
Cell[512395, 12232, 4694, 107, 53, "Output",ExpressionUUID->"95748172-fa33-1242-ae81-327c45f13324"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517126, 12344, 265, 6, 21, "Input",ExpressionUUID->"4fd43ea1-3c52-ec48-a523-e1771a2f2a42"],
Cell[517394, 12352, 4722, 107, 53, "Output",ExpressionUUID->"9b75ebb1-9315-434d-a143-64ba42af4ab6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[522165, 12465, 332, 5, 40, "Section",ExpressionUUID->"0cb8d9d9-9f3c-d54d-893f-799291f1e52f"],
Cell[522500, 12472, 1607, 36, 33, "Input",ExpressionUUID->"2e330f63-d2fc-9941-a42c-4b016184e730",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[524132, 12512, 297, 6, 21, "Input",ExpressionUUID->"9cf72c85-0fe4-f441-9339-067a984fcdb2"],
Cell[524432, 12520, 4571, 113, 52, "Output",ExpressionUUID->"b56d7473-d529-da43-9c85-f0e51701fce1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[529040, 12638, 341, 7, 21, "Input",ExpressionUUID->"34186ed0-ee28-f948-b37d-924c70fb67e5"],
Cell[529384, 12647, 5027, 121, 53, "Output",ExpressionUUID->"c18a5961-2590-554f-8665-5449fe73e6e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[534448, 12773, 341, 7, 21, "Input",ExpressionUUID->"95d38628-e823-fe44-96ac-c461d3ef8457"],
Cell[534792, 12782, 5025, 121, 53, "Output",ExpressionUUID->"d8b6d323-277e-1947-85d4-5d6d2bbb4b7a"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[539878, 12910, 180, 3, 56, "Chapter",ExpressionUUID->"fb50ae04-7133-a04e-89ef-dceedc2923ee"],
Cell[540061, 12915, 471, 12, 33, "Input",ExpressionUUID->"7fa74fcc-3f4a-634c-bd2f-ab9b824bd8c5",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[540557, 12931, 253, 5, 21, "Input",ExpressionUUID->"41ad86f3-752c-f74e-9f79-064281b3b557"],
Cell[540813, 12938, 5417, 134, 52, "Output",ExpressionUUID->"1f30adca-7026-6341-a377-da03e605ae07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[546267, 13077, 274, 6, 21, "Input",ExpressionUUID->"b846c1a7-8cfe-9746-a4b8-f079bb744c96"],
Cell[546544, 13085, 5847, 143, 53, "Output",ExpressionUUID->"7db5b6e1-4903-664a-bc5c-11fb0e176803"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552428, 13233, 274, 6, 21, "Input",ExpressionUUID->"cf79662e-b791-954f-8e79-0df2a9465e33"],
Cell[552705, 13241, 5847, 143, 53, "Output",ExpressionUUID->"cb4c459c-0317-eb4c-b361-ec3a5f5c06f0"]
}, Open  ]],
Cell[558567, 13387, 242, 5, 21, "Input",ExpressionUUID->"da082b60-9258-c54b-bf57-45c075bcc6dd"],
Cell[558812, 13394, 3558, 83, 49, "Input",ExpressionUUID->"bc0ce384-a9c1-8f42-af0b-940c083998bd",
 InitializationCell->True],
Cell[562373, 13479, 220, 5, 21, "Input",ExpressionUUID->"4d0089a5-f9e3-764e-91e0-dd417eb9abf2"],
Cell[CellGroupData[{
Cell[562618, 13488, 574, 14, 21, "Input",ExpressionUUID->"3410f395-a6c9-1641-b85e-1ece20c67302"],
Cell[563195, 13504, 259, 5, 35, "Output",ExpressionUUID->"eb5b7f06-4c60-c342-9091-80f5b4d5bb54"]
}, Open  ]],
Cell[563469, 13512, 220, 5, 21, "Input",ExpressionUUID->"8cb50399-c8a9-374b-bf24-3393f3928111"],
Cell[CellGroupData[{
Cell[563714, 13521, 700, 18, 21, "Input",ExpressionUUID->"7df5c880-e44b-be42-94b6-5e1fe0bee398"],
Cell[564417, 13541, 255, 5, 57, "Output",ExpressionUUID->"bb76c95d-f158-824d-bdbc-5c6d21ea28ef"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


